The local dark matter phase-space density and impact on WIMP direct detection

We present a new determination of the local dark matter phase-space density. This result is obtained implementing, in the limit of isotropic velocity distribution and spherical symmetry, Eddington's inversion formula, which links univocally the dark matter distribution function to the density profile, and applying, within a Bayesian framework, a Markov Chain Monte Carlo algorithm to sample mass models for the Milky Way against a broad and variegated sample of dynamical constraints. We consider three possible choices for the dark matter density profile, namely the Einasto, NFW and Burkert profiles, finding that the velocity dispersion, which characterizes the width in the distribution, tends to be larger for the Burkert case, while the escape velocity depends very weakly on the profile, with the mean value we obtain being in very good agreement with estimates from stellar kinematics. The derived dark matter phase-space densities differ significantly--most dramatically in the high velocity tails--from the model usually taken as a reference in dark matter detection studies, a Maxwell-Boltzmann distribution with velocity dispersion fixed in terms of the local circular velocity and with a sharp truncation at a given value of the escape velocity. We discuss the impact of astrophysical uncertainties on dark matter scattering rates and direct detection exclusion limits, considering a few sample cases and showing that the most sensitive ones are those for light dark matter particles and for particles scattering inelastically. As a general trend, when adopting a self-consistent phase-space density, we find that rates are larger, and hence exclusion limits stronger, than with the standard Maxwell-Boltzmann approximation. Tools for applying our result on the local dark matter phase-space density to other dark matter candidates or experimental setups are provided.

==> anc/uDF_burkert_1sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.10082530E-06
 0.87437186E+01 0.20149990E-06
 0.13115578E+02 0.30187480E-06
 0.17487437E+02 0.40180440E-06
 0.21859296E+02 0.50114250E-06
 0.26231156E+02 0.59974720E-06
 0.30603015E+02 0.69747730E-06
 0.34974874E+02 0.79419340E-06
 0.39346734E+02 0.88975700E-06
 0.43718593E+02 0.98404670E-06
 0.48090452E+02 0.10769468E-05
 0.52462312E+02 0.11683740E-05
 0.56834171E+02 0.12582610E-05
 0.61206030E+02 0.13465360E-05
 0.65577889E+02 0.14331240E-05
 0.69949749E+02 0.15179560E-05
 0.74321608E+02 0.16009330E-05
 0.78693467E+02 0.16819710E-05
 0.83065327E+02 0.17610060E-05
 0.87437186E+02 0.18379720E-05
 0.91809045E+02 0.19128150E-05
 0.96180905E+02 0.19855030E-05
 0.10055276E+03 0.20559900E-05
 0.10492462E+03 0.21242420E-05
 0.10929648E+03 0.21902440E-05
 0.11366834E+03 0.22539720E-05
 0.11804020E+03 0.23154200E-05
 0.12241206E+03 0.23745850E-05
 0.12678392E+03 0.24314730E-05
 0.13115578E+03 0.24860710E-05
 0.13552764E+03 0.25384060E-05
 0.13989950E+03 0.25884960E-05
 0.14427136E+03 0.26363590E-05
 0.14864322E+03 0.26820160E-05
 0.15301508E+03 0.27254850E-05
 0.15738693E+03 0.27668170E-05
 0.16175879E+03 0.28060330E-05
 0.16613065E+03 0.28431660E-05
 0.17050251E+03 0.28782660E-05
 0.17487437E+03 0.29113570E-05
 0.17924623E+03 0.29424920E-05
 0.18361809E+03 0.29717050E-05
 0.18798995E+03 0.29990380E-05
 0.19236181E+03 0.30245370E-05
 0.19673367E+03 0.30482440E-05
 0.20110553E+03 0.30701950E-05
 0.20547739E+03 0.30904430E-05
 0.20984925E+03 0.31090140E-05
 0.21422111E+03 0.31259610E-05
 0.21859296E+03 0.31413180E-05
 0.22296482E+03 0.31551190E-05
 0.22733668E+03 0.31674100E-05
 0.23170854E+03 0.31782120E-05
 0.23608040E+03 0.31875700E-05
 0.24045226E+03 0.31955060E-05
 0.24482412E+03 0.32020650E-05
 0.24919598E+03 0.32072580E-05
 0.25356784E+03 0.32111170E-05
 0.25793970E+03 0.32136650E-05
 0.26231156E+03 0.32149240E-05
 0.26668342E+03 0.32149140E-05
 0.27105528E+03 0.32136650E-05
 0.27542714E+03 0.32111870E-05
 0.27979899E+03 0.32074990E-05
 0.28417085E+03 0.32026000E-05
 0.28854271E+03 0.31965220E-05
 0.29291457E+03 0.31892550E-05
 0.29728643E+03 0.31808190E-05
 0.30165829E+03 0.31712030E-05
 0.30603015E+03 0.31604120E-05
 0.31040201E+03 0.31484490E-05
 0.31477387E+03 0.31353200E-05
 0.31914573E+03 0.31210100E-05
 0.32351759E+03 0.31055340E-05
 0.32788945E+03 0.30888870E-05
 0.33226131E+03 0.30710640E-05
 0.33663317E+03 0.30520680E-05
 0.34100503E+03 0.30318720E-05
 0.34537688E+03 0.30104870E-05
 0.34974874E+03 0.29878950E-05
 0.35412060E+03 0.29640950E-05
 0.35849246E+03 0.29390760E-05
 0.36286432E+03 0.29128370E-05
 0.36723618E+03 0.28853540E-05
 0.37160804E+03 0.28566440E-05
 0.37597990E+03 0.28266830E-05
 0.38035176E+03 0.27954750E-05
 0.38472362E+03 0.27630230E-05
 0.38909548E+03 0.27293200E-05
 0.39346734E+03 0.26943780E-05
 0.39783920E+03 0.26581870E-05
 0.40221106E+03 0.26207580E-05
 0.40658291E+03 0.25820900E-05
 0.41095477E+03 0.25422010E-05
 0.41532663E+03 0.25011090E-05
 0.41969849E+03 0.24588220E-05
 0.42407035E+03 0.24153680E-05
 0.42844221E+03 0.23707550E-05
 0.43281407E+03 0.23250240E-05
 0.43718593E+03 0.22782140E-05
 0.44155779E+03 0.22303580E-05
 0.44592965E+03 0.21814980E-05
 0.45030151E+03 0.21316750E-05
 0.45467337E+03 0.20809410E-05
 0.45904523E+03 0.20293420E-05
 0.46341709E+03 0.19769260E-05
 0.46778894E+03 0.19237760E-05
 0.47216080E+03 0.18699440E-05
 0.47653266E+03 0.18155110E-05
 0.48090452E+03 0.17605660E-05
 0.48527638E+03 0.17052080E-05
 0.48964824E+03 0.16495590E-05
 0.49402010E+03 0.15937130E-05
 0.49839196E+03 0.15378140E-05
 0.50276382E+03 0.14819750E-05
 0.50713568E+03 0.14263180E-05
 0.51150754E+03 0.13709630E-05
 0.51587940E+03 0.13160310E-05
 0.52025126E+03 0.12616290E-05
 0.52462312E+03 0.12078630E-05
 0.52899497E+03 0.11548450E-05
 0.53336683E+03 0.11026650E-05
 0.53773869E+03 0.10514100E-05
 0.54211055E+03 0.10011730E-05
 0.54648241E+03 0.95201400E-06
 0.55085427E+03 0.90402300E-06
 0.55522613E+03 0.85724200E-06
 0.55959799E+03 0.81173300E-06
 0.56396985E+03 0.76754340E-06
 0.56834171E+03 0.72471080E-06
 0.57271357E+03 0.68327010E-06
 0.57708543E+03 0.64324670E-06
 0.58145729E+03 0.60466160E-06
 0.58582915E+03 0.56752670E-06
 0.59020101E+03 0.53185180E-06
 0.59457286E+03 0.49763800E-06
 0.59894472E+03 0.46488260E-06
 0.60331658E+03 0.43357760E-06
 0.60768844E+03 0.40371070E-06
 0.61206030E+03 0.37526420E-06
 0.61643216E+03 0.34821960E-06
 0.62080402E+03 0.32255130E-06
 0.62517588E+03 0.29823190E-06
 0.62954774E+03 0.27523130E-06
 0.63391960E+03 0.25351650E-06
 0.63829146E+03 0.23305410E-06
 0.64266332E+03 0.21380520E-06
 0.64703518E+03 0.19573210E-06
 0.65140704E+03 0.17879490E-06
 0.65577889E+03 0.16295410E-06
 0.66015075E+03 0.14816590E-06
 0.66452261E+03 0.13438990E-06
 0.66889447E+03 0.12158230E-06
 0.67326633E+03 0.10970120E-06
 0.67763819E+03 0.98702800E-07
 0.68201005E+03 0.88546200E-07
 0.68638191E+03 0.79189000E-07
 0.69075377E+03 0.70588900E-07
 0.69512563E+03 0.62705300E-07
 0.69949749E+03 0.55498000E-07
 0.70386935E+03 0.48927800E-07
 0.70824121E+03 0.42956100E-07
 0.71261307E+03 0.37545700E-07
 0.71698492E+03 0.32660100E-07
 0.72135678E+03 0.28264300E-07
 0.72572864E+03 0.24324200E-07
 0.73010050E+03 0.20807000E-07
 0.73447236E+03 0.17681000E-07
 0.73884422E+03 0.14916300E-07
 0.74321608E+03 0.12483700E-07
 0.74758794E+03 0.10355510E-07
 0.75195980E+03 0.85054700E-08
 0.75633166E+03 0.69085500E-08
 0.76070352E+03 0.55410900E-08
 0.76507538E+03 0.43807000E-08
 0.76944724E+03 0.34061500E-08
 0.77381910E+03 0.25972100E-08
 0.77819095E+03 0.19340900E-08
 0.78256281E+03 0.13970200E-08
 0.78693467E+03 0.96571000E-09
 0.79130653E+03 0.62137000E-09
 0.79567839E+03 0.34856000E-09
 0.80005025E+03 0.13106000E-09
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00


==> anc/uDF_burkert_1splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.11925270E-06
 0.87437186E+01 0.23831410E-06
 0.13115578E+02 0.35699520E-06
 0.17487437E+02 0.47511160E-06
 0.21859296E+02 0.59247750E-06
 0.26231156E+02 0.70891280E-06
 0.30603015E+02 0.82424070E-06
 0.34974874E+02 0.93829460E-06
 0.39346734E+02 0.10509210E-05
 0.43718593E+02 0.11619933E-05
 0.48090452E+02 0.12713932E-05
 0.52462312E+02 0.13790260E-05
 0.56834171E+02 0.14847990E-05
 0.61206030E+02 0.15886040E-05
 0.65577889E+02 0.16903360E-05
 0.69949749E+02 0.17899040E-05
 0.74321608E+02 0.18872070E-05
 0.78693467E+02 0.19821690E-05
 0.83065327E+02 0.20747340E-05
 0.87437186E+02 0.21648480E-05
 0.91809045E+02 0.22524650E-05
 0.96180905E+02 0.23375570E-05
 0.10055276E+03 0.24200900E-05
 0.10492462E+03 0.25000380E-05
 0.10929648E+03 0.25773960E-05
 0.11366834E+03 0.26521480E-05
 0.11804020E+03 0.27243000E-05
 0.12241206E+03 0.27938550E-05
 0.12678392E+03 0.28608270E-05
 0.13115578E+03 0.29252090E-05
 0.13552764E+03 0.29870340E-05
 0.13989950E+03 0.30463240E-05
 0.14427136E+03 0.31031010E-05
 0.14864322E+03 0.31573840E-05
 0.15301508E+03 0.32091950E-05
 0.15738693E+03 0.32585830E-05
 0.16175879E+03 0.33055670E-05
 0.16613065E+03 0.33501740E-05
 0.17050251E+03 0.33924540E-05
 0.17487437E+03 0.34324230E-05
 0.17924623E+03 0.34701280E-05
 0.18361809E+03 0.35055950E-05
 0.18798995E+03 0.35388620E-05
 0.19236181E+03 0.35699630E-05
 0.19673367E+03 0.35989360E-05
 0.20110553E+03 0.36258050E-05
 0.20547739E+03 0.36506170E-05
 0.20984925E+03 0.36733860E-05
 0.21422111E+03 0.36941590E-05
 0.21859296E+03 0.37129620E-05
 0.22296482E+03 0.37298210E-05
 0.22733668E+03 0.37447700E-05
 0.23170854E+03 0.37578280E-05
 0.23608040E+03 0.37690300E-05
 0.24045226E+03 0.37783940E-05
 0.24482412E+03 0.37859550E-05
 0.24919598E+03 0.37917220E-05
 0.25356784E+03 0.37957230E-05
 0.25793970E+03 0.37979750E-05
 0.26231156E+03 0.37984960E-05
 0.26668342E+03 0.37973060E-05
 0.27105528E+03 0.37944350E-05
 0.27542714E+03 0.37898930E-05
 0.27979899E+03 0.37837010E-05
 0.28417085E+03 0.37758600E-05
 0.28854271E+03 0.37663980E-05
 0.29291457E+03 0.37553050E-05
 0.29728643E+03 0.37426010E-05
 0.30165829E+03 0.37282770E-05
 0.30603015E+03 0.37123480E-05
 0.31040201E+03 0.36948310E-05
 0.31477387E+03 0.36757400E-05
 0.31914573E+03 0.36550700E-05
 0.32351759E+03 0.36328460E-05
 0.32788945E+03 0.36090730E-05
 0.33226131E+03 0.35837560E-05
 0.33663317E+03 0.35569120E-05
 0.34100503E+03 0.35285280E-05
 0.34537688E+03 0.34986330E-05
 0.34974874E+03 0.34672250E-05
 0.35412060E+03 0.34343250E-05
 0.35849246E+03 0.33999440E-05
 0.36286432E+03 0.33641030E-05
 0.36723618E+03 0.33268060E-05
 0.37160804E+03 0.32880960E-05
 0.37597990E+03 0.32479770E-05
 0.38035176E+03 0.32064850E-05
 0.38472362E+03 0.31636570E-05
 0.38909548E+03 0.31195200E-05
 0.39346734E+03 0.30741220E-05
 0.39783920E+03 0.30274930E-05
 0.40221106E+03 0.29796820E-05
 0.40658291E+03 0.29307300E-05
 0.41095477E+03 0.28806990E-05
 0.41532663E+03 0.28296510E-05
 0.41969849E+03 0.27776380E-05
 0.42407035E+03 0.27247320E-05
 0.42844221E+03 0.26709850E-05
 0.43281407E+03 0.26164760E-05
 0.43718593E+03 0.25612860E-05
 0.44155779E+03 0.25054820E-05
 0.44592965E+03 0.24491420E-05
 0.45030151E+03 0.23923450E-05
 0.45467337E+03 0.23351790E-05
 0.45904523E+03 0.22777180E-05
 0.46341709E+03 0.22200340E-05
 0.46778894E+03 0.21622240E-05
 0.47216080E+03 0.21043360E-05
 0.47653266E+03 0.20464290E-05
 0.48090452E+03 0.19885540E-05
 0.48527638E+03 0.19307520E-05
 0.48964824E+03 0.18730810E-05
 0.49402010E+03 0.18155670E-05
 0.49839196E+03 0.17582860E-05
 0.50276382E+03 0.17012850E-05
 0.50713568E+03 0.16446220E-05
 0.51150754E+03 0.15883570E-05
 0.51587940E+03 0.15325490E-05
 0.52025126E+03 0.14772510E-05
 0.52462312E+03 0.14225170E-05
 0.52899497E+03 0.13684150E-05
 0.53336683E+03 0.13149950E-05
 0.53773869E+03 0.12623100E-05
 0.54211055E+03 0.12104270E-05
 0.54648241E+03 0.11593860E-05
 0.55085427E+03 0.11092570E-05
 0.55522613E+03 0.10600740E-05
 0.55959799E+03 0.10118930E-05
 0.56396985E+03 0.96475860E-06
 0.56834171E+03 0.91871120E-06
 0.57271357E+03 0.87379190E-06
 0.57708543E+03 0.83003530E-06
 0.58145729E+03 0.78747440E-06
 0.58582915E+03 0.74613530E-06
 0.59020101E+03 0.70604420E-06
 0.59457286E+03 0.66722000E-06
 0.59894472E+03 0.62967940E-06
 0.60331658E+03 0.59343440E-06
 0.60768844E+03 0.55849330E-06
 0.61206030E+03 0.52485980E-06
 0.61643216E+03 0.49253640E-06
 0.62080402E+03 0.46151870E-06
 0.62517588E+03 0.43180010E-06
 0.62954774E+03 0.40337070E-06
 0.63391960E+03 0.37621750E-06
 0.63829146E+03 0.35032590E-06
 0.64266332E+03 0.32567480E-06
 0.64703518E+03 0.30224390E-06
 0.65140704E+03 0.28000910E-06
 0.65577889E+03 0.25894590E-06
 0.66015075E+03 0.23902410E-06
 0.66452261E+03 0.22021610E-06
 0.66889447E+03 0.20248970E-06
 0.67326633E+03 0.18581280E-06
 0.67763819E+03 0.17015120E-06
 0.68201005E+03 0.15547180E-06
 0.68638191E+03 0.14173900E-06
 0.69075377E+03 0.12891610E-06
 0.69512563E+03 0.11696770E-06
 0.69949749E+03 0.10585720E-06
 0.70386935E+03 0.95548000E-07
 0.70824121E+03 0.86003500E-07
 0.71261307E+03 0.77187700E-07
 0.71698492E+03 0.69064300E-07
 0.72135678E+03 0.61597900E-07
 0.72572864E+03 0.54753200E-07
 0.73010050E+03 0.48495800E-07
 0.73447236E+03 0.42791800E-07
 0.73884422E+03 0.37608100E-07
 0.74321608E+03 0.32912300E-07
 0.74758794E+03 0.28673090E-07
 0.75195980E+03 0.24859930E-07
 0.75633166E+03 0.21443250E-07
 0.76070352E+03 0.18394510E-07
 0.76507538E+03 0.15686300E-07
 0.76944724E+03 0.13292130E-07
 0.77381910E+03 0.11186970E-07
 0.77819095E+03 0.93469100E-08
 0.78256281E+03 0.77493000E-08
 0.78693467E+03 0.63726100E-08
 0.79130653E+03 0.51955900E-08
 0.79567839E+03 0.41969000E-08
 0.80005025E+03 0.33552000E-08
 0.80442211E+03 0.26490900E-08
 0.80879397E+03 0.20588260E-08
 0.81316583E+03 0.15677540E-08
 0.81753769E+03 0.11647630E-08
 0.82190955E+03 0.84073300E-09
 0.82628141E+03 0.58742600E-09
 0.83065327E+03 0.39711230E-09
 0.83502513E+03 0.25923080E-09
 0.83939698E+03 0.16312580E-09
 0.84376884E+03 0.98891340E-10
 0.84814070E+03 0.58526070E-10
 0.85251256E+03 0.32517650E-10
 0.85688442E+03 0.17070756E-10
 0.86125628E+03 0.80093580E-11
 0.86562814E+03 0.30638420E-11


==> anc/uDF_burkert_2sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.91611600E-07
 0.87437186E+01 0.18309280E-06
 0.13115578E+02 0.27431460E-06
 0.17487437E+02 0.36515080E-06
 0.21859296E+02 0.45547500E-06
 0.26231156E+02 0.54516440E-06
 0.30603015E+02 0.63409560E-06
 0.34974874E+02 0.72214280E-06
 0.39346734E+02 0.80917500E-06
 0.43718593E+02 0.89507340E-06
 0.48090452E+02 0.97972360E-06
 0.52462312E+02 0.10630480E-05
 0.56834171E+02 0.11449920E-05
 0.61206030E+02 0.12255020E-05
 0.65577889E+02 0.13045180E-05
 0.69949749E+02 0.13819820E-05
 0.74321608E+02 0.14577960E-05
 0.78693467E+02 0.15318720E-05
 0.83065327E+02 0.16041420E-05
 0.87437186E+02 0.16745340E-05
 0.91809045E+02 0.17429900E-05
 0.96180905E+02 0.18094760E-05
 0.10055276E+03 0.18739400E-05
 0.10492462E+03 0.19363440E-05
 0.10929648E+03 0.19966680E-05
 0.11366834E+03 0.20548840E-05
 0.11804020E+03 0.21109800E-05
 0.12241206E+03 0.21649500E-05
 0.12678392E+03 0.22167960E-05
 0.13115578E+03 0.22665020E-05
 0.13552764E+03 0.23140920E-05
 0.13989950E+03 0.23595820E-05
 0.14427136E+03 0.24029880E-05
 0.14864322E+03 0.24443320E-05
 0.15301508E+03 0.24836300E-05
 0.15738693E+03 0.25209340E-05
 0.16175879E+03 0.25562660E-05
 0.16613065E+03 0.25896620E-05
 0.17050251E+03 0.26211720E-05
 0.17487437E+03 0.26508240E-05
 0.17924623E+03 0.26786740E-05
 0.18361809E+03 0.27047600E-05
 0.18798995E+03 0.27291260E-05
 0.19236181E+03 0.27518240E-05
 0.19673367E+03 0.27728980E-05
 0.20110553E+03 0.27923900E-05
 0.20547739E+03 0.28103560E-05
 0.20984925E+03 0.28268280E-05
 0.21422111E+03 0.28418620E-05
 0.21859296E+03 0.28554960E-05
 0.22296482E+03 0.28677680E-05
 0.22733668E+03 0.28787300E-05
 0.23170854E+03 0.28884040E-05
 0.23608040E+03 0.28968400E-05
 0.24045226E+03 0.29040620E-05
 0.24482412E+03 0.29101200E-05
 0.24919598E+03 0.29150260E-05
 0.25356784E+03 0.29188140E-05
 0.25793970E+03 0.29215100E-05
 0.26231156E+03 0.29231380E-05
 0.26668342E+03 0.29237180E-05
 0.27105528E+03 0.29232800E-05
 0.27542714E+03 0.29218340E-05
 0.27979899E+03 0.29193980E-05
 0.28417085E+03 0.29159700E-05
 0.28854271E+03 0.29115840E-05
 0.29291457E+03 0.29062300E-05
 0.29728643E+03 0.28999280E-05
 0.30165829E+03 0.28926660E-05
 0.30603015E+03 0.28844440E-05
 0.31040201E+03 0.28752580E-05
 0.31477387E+03 0.28651100E-05
 0.31914573E+03 0.28539800E-05
 0.32351759E+03 0.28418780E-05
 0.32788945E+03 0.28287940E-05
 0.33226131E+03 0.28147180E-05
 0.33663317E+03 0.27996460E-05
 0.34100503E+03 0.27835440E-05
 0.34537688E+03 0.27664140E-05
 0.34974874E+03 0.27482300E-05
 0.35412060E+03 0.27289800E-05
 0.35849246E+03 0.27086420E-05
 0.36286432E+03 0.26872040E-05
 0.36723618E+03 0.26646280E-05
 0.37160804E+03 0.26409180E-05
 0.37597990E+03 0.26160360E-05
 0.38035176E+03 0.25899700E-05
 0.38472362E+03 0.25627060E-05
 0.38909548E+03 0.25342200E-05
 0.39346734E+03 0.25045060E-05
 0.39783920E+03 0.24735340E-05
 0.40221106E+03 0.24412960E-05
 0.40658291E+03 0.24077700E-05
 0.41095477E+03 0.23729520E-05
 0.41532663E+03 0.23368380E-05
 0.41969849E+03 0.22994140E-05
 0.42407035E+03 0.22606860E-05
 0.42844221E+03 0.22206400E-05
 0.43281407E+03 0.21792980E-05
 0.43718593E+03 0.21366780E-05
 0.44155779E+03 0.20927960E-05
 0.44592965E+03 0.20476760E-05
 0.45030151E+03 0.20013400E-05
 0.45467337E+03 0.19538220E-05
 0.45904523E+03 0.19051540E-05
 0.46341709E+03 0.18553720E-05
 0.46778894E+03 0.18045520E-05
 0.47216080E+03 0.17527480E-05
 0.47653266E+03 0.17000520E-05
 0.48090452E+03 0.16465720E-05
 0.48527638E+03 0.15924360E-05
 0.48964824E+03 0.15377980E-05
 0.49402010E+03 0.14827860E-05
 0.49839196E+03 0.14275780E-05
 0.50276382E+03 0.13723200E-05
 0.50713568E+03 0.13171660E-05
 0.51150754E+03 0.12622660E-05
 0.51587940E+03 0.12077720E-05
 0.52025126E+03 0.11538180E-05
 0.52462312E+03 0.11005360E-05
 0.52899497E+03 0.10480600E-05
 0.53336683E+03 0.99650000E-06
 0.53773869E+03 0.94596000E-06
 0.54211055E+03 0.89654600E-06
 0.54648241E+03 0.84832800E-06
 0.55085427E+03 0.80140600E-06
 0.55522613E+03 0.75582600E-06
 0.55959799E+03 0.71165300E-06
 0.56396985E+03 0.66893580E-06
 0.56834171E+03 0.62771060E-06
 0.57271357E+03 0.58800920E-06
 0.57708543E+03 0.54985240E-06
 0.58145729E+03 0.51325520E-06
 0.58582915E+03 0.47822240E-06
 0.59020101E+03 0.44475560E-06
 0.59457286E+03 0.41284700E-06
 0.59894472E+03 0.38248420E-06
 0.60331658E+03 0.35364920E-06
 0.60768844E+03 0.32631940E-06
 0.61206030E+03 0.30046640E-06
 0.61643216E+03 0.27606120E-06
 0.62080402E+03 0.25306760E-06
 0.62517588E+03 0.23144780E-06
 0.62954774E+03 0.21116160E-06
 0.63391960E+03 0.19216600E-06
 0.63829146E+03 0.17441820E-06
 0.64266332E+03 0.15787040E-06
 0.64703518E+03 0.14247620E-06
 0.65140704E+03 0.12818780E-06
 0.65577889E+03 0.11495820E-06
 0.66015075E+03 0.10273680E-06
 0.66452261E+03 0.91476800E-07
 0.66889447E+03 0.81128600E-07
 0.67326633E+03 0.71645400E-07
 0.67763819E+03 0.62978600E-07
 0.68201005E+03 0.55083400E-07
 0.68638191E+03 0.47914000E-07
 0.69075377E+03 0.41425300E-07
 0.69512563E+03 0.35574100E-07
 0.69949749E+03 0.30318400E-07
 0.70386935E+03 0.25617700E-07
 0.70824121E+03 0.21432400E-07
 0.71261307E+03 0.17724700E-07
 0.71698492E+03 0.14458000E-07
 0.72135678E+03 0.11597500E-07
 0.72572864E+03 0.91097000E-08
 0.73010050E+03 0.69626000E-08
 0.73447236E+03 0.51256000E-08
 0.73884422E+03 0.35704000E-08
 0.74321608E+03 0.22694000E-08
 0.74758794E+03 0.11967200E-08
 0.75195980E+03 0.32824000E-09
 0.75633166E+03 0.00000000E+00
 0.76070352E+03 0.00000000E+00
 0.76507538E+03 0.00000000E+00
 0.76944724E+03 0.00000000E+00
 0.77381910E+03 0.00000000E+00
 0.77819095E+03 0.00000000E+00
 0.78256281E+03 0.00000000E+00
 0.78693467E+03 0.00000000E+00
 0.79130653E+03 0.00000000E+00
 0.79567839E+03 0.00000000E+00
 0.80005025E+03 0.00000000E+00
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00


==> anc/uDF_burkert_2splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.12846640E-06
 0.87437186E+01 0.25672120E-06
 0.13115578E+02 0.38455540E-06
 0.17487437E+02 0.51176520E-06
 0.21859296E+02 0.63814500E-06
 0.26231156E+02 0.76349560E-06
 0.30603015E+02 0.88762240E-06
 0.34974874E+02 0.10103452E-05
 0.39346734E+02 0.11315030E-05
 0.43718593E+02 0.12509666E-05
 0.48090452E+02 0.13686164E-05
 0.52462312E+02 0.14843520E-05
 0.56834171E+02 0.15980680E-05
 0.61206030E+02 0.17096380E-05
 0.65577889E+02 0.18189420E-05
 0.69949749E+02 0.19258780E-05
 0.74321608E+02 0.20303440E-05
 0.78693467E+02 0.21322680E-05
 0.83065327E+02 0.22315980E-05
 0.87437186E+02 0.23282860E-05
 0.91809045E+02 0.24222900E-05
 0.96180905E+02 0.25135840E-05
 0.10055276E+03 0.26021400E-05
 0.10492462E+03 0.26879360E-05
 0.10929648E+03 0.27709720E-05
 0.11366834E+03 0.28512360E-05
 0.11804020E+03 0.29287400E-05
 0.12241206E+03 0.30034900E-05
 0.12678392E+03 0.30755040E-05
 0.13115578E+03 0.31447780E-05
 0.13552764E+03 0.32113480E-05
 0.13989950E+03 0.32752380E-05
 0.14427136E+03 0.33364720E-05
 0.14864322E+03 0.33950680E-05
 0.15301508E+03 0.34510500E-05
 0.15738693E+03 0.35044660E-05
 0.16175879E+03 0.35553340E-05
 0.16613065E+03 0.36036780E-05
 0.17050251E+03 0.36495480E-05
 0.17487437E+03 0.36929560E-05
 0.17924623E+03 0.37339460E-05
 0.18361809E+03 0.37725400E-05
 0.18798995E+03 0.38087740E-05
 0.19236181E+03 0.38426760E-05
 0.19673367E+03 0.38742820E-05
 0.20110553E+03 0.39036100E-05
 0.20547739E+03 0.39307040E-05
 0.20984925E+03 0.39555720E-05
 0.21422111E+03 0.39782580E-05
 0.21859296E+03 0.39987840E-05
 0.22296482E+03 0.40171720E-05
 0.22733668E+03 0.40334500E-05
 0.23170854E+03 0.40476360E-05
 0.23608040E+03 0.40597600E-05
 0.24045226E+03 0.40698380E-05
 0.24482412E+03 0.40779000E-05
 0.24919598E+03 0.40839540E-05
 0.25356784E+03 0.40880260E-05
 0.25793970E+03 0.40901300E-05
 0.26231156E+03 0.40902820E-05
 0.26668342E+03 0.40885020E-05
 0.27105528E+03 0.40848200E-05
 0.27542714E+03 0.40792460E-05
 0.27979899E+03 0.40718020E-05
 0.28417085E+03 0.40624900E-05
 0.28854271E+03 0.40513360E-05
 0.29291457E+03 0.40383300E-05
 0.29728643E+03 0.40234920E-05
 0.30165829E+03 0.40068140E-05
 0.30603015E+03 0.39883160E-05
 0.31040201E+03 0.39680220E-05
 0.31477387E+03 0.39459500E-05
 0.31914573E+03 0.39221000E-05
 0.32351759E+03 0.38965020E-05
 0.32788945E+03 0.38691660E-05
 0.33226131E+03 0.38401020E-05
 0.33663317E+03 0.38093340E-05
 0.34100503E+03 0.37768560E-05
 0.34537688E+03 0.37427060E-05
 0.34974874E+03 0.37068900E-05
 0.35412060E+03 0.36694400E-05
 0.35849246E+03 0.36303780E-05
 0.36286432E+03 0.35897360E-05
 0.36723618E+03 0.35475320E-05
 0.37160804E+03 0.35038220E-05
 0.37597990E+03 0.34586240E-05
 0.38035176E+03 0.34119900E-05
 0.38472362E+03 0.33639740E-05
 0.38909548E+03 0.33146200E-05
 0.39346734E+03 0.32639940E-05
 0.39783920E+03 0.32121460E-05
 0.40221106E+03 0.31591440E-05
 0.40658291E+03 0.31050500E-05
 0.41095477E+03 0.30499480E-05
 0.41532663E+03 0.29939220E-05
 0.41969849E+03 0.29370460E-05
 0.42407035E+03 0.28794140E-05
 0.42844221E+03 0.28211000E-05
 0.43281407E+03 0.27622020E-05
 0.43718593E+03 0.27028220E-05
 0.44155779E+03 0.26430440E-05
 0.44592965E+03 0.25829640E-05
 0.45030151E+03 0.25226800E-05
 0.45467337E+03 0.24622980E-05
 0.45904523E+03 0.24019060E-05
 0.46341709E+03 0.23415880E-05
 0.46778894E+03 0.22814480E-05
 0.47216080E+03 0.22215320E-05
 0.47653266E+03 0.21618880E-05
 0.48090452E+03 0.21025480E-05
 0.48527638E+03 0.20435240E-05
 0.48964824E+03 0.19848420E-05
 0.49402010E+03 0.19264940E-05
 0.49839196E+03 0.18685220E-05
 0.50276382E+03 0.18109400E-05
 0.50713568E+03 0.17537740E-05
 0.51150754E+03 0.16970540E-05
 0.51587940E+03 0.16408080E-05
 0.52025126E+03 0.15850620E-05
 0.52462312E+03 0.15298440E-05
 0.52899497E+03 0.14752000E-05
 0.53336683E+03 0.14211600E-05
 0.53773869E+03 0.13677600E-05
 0.54211055E+03 0.13150540E-05
 0.54648241E+03 0.12630720E-05
 0.55085427E+03 0.12118740E-05
 0.55522613E+03 0.11614900E-05
 0.55959799E+03 0.11119730E-05
 0.56396985E+03 0.10633662E-05
 0.56834171E+03 0.10157114E-05
 0.57271357E+03 0.96905280E-06
 0.57708543E+03 0.92342960E-06
 0.58145729E+03 0.87888080E-06
 0.58582915E+03 0.83543960E-06
 0.59020101E+03 0.79314040E-06
 0.59457286E+03 0.75201100E-06
 0.59894472E+03 0.71207780E-06
 0.60331658E+03 0.67336280E-06
 0.60768844E+03 0.63588460E-06
 0.61206030E+03 0.59965760E-06
 0.61643216E+03 0.56469480E-06
 0.62080402E+03 0.53100240E-06
 0.62517588E+03 0.49858420E-06
 0.62954774E+03 0.46744040E-06
 0.63391960E+03 0.43756800E-06
 0.63829146E+03 0.40896180E-06
 0.64266332E+03 0.38160960E-06
 0.64703518E+03 0.35549980E-06
 0.65140704E+03 0.33061620E-06
 0.65577889E+03 0.30694180E-06
 0.66015075E+03 0.28445320E-06
 0.66452261E+03 0.26312920E-06
 0.66889447E+03 0.24294340E-06
 0.67326633E+03 0.22386860E-06
 0.67763819E+03 0.20587540E-06
 0.68201005E+03 0.18893460E-06
 0.68638191E+03 0.17301400E-06
 0.69075377E+03 0.15807970E-06
 0.69512563E+03 0.14409890E-06
 0.69949749E+03 0.13103680E-06
 0.70386935E+03 0.11885810E-06
 0.70824121E+03 0.10752720E-06
 0.71261307E+03 0.97008700E-07
 0.71698492E+03 0.87266400E-07
 0.72135678E+03 0.78264700E-07
 0.72572864E+03 0.69967700E-07
 0.73010050E+03 0.62340200E-07
 0.73447236E+03 0.55347200E-07
 0.73884422E+03 0.48954000E-07
 0.74321608E+03 0.43126600E-07
 0.74758794E+03 0.37831880E-07
 0.75195980E+03 0.33037160E-07
 0.75633166E+03 0.28710600E-07
 0.76070352E+03 0.24821220E-07
 0.76507538E+03 0.21339100E-07
 0.76944724E+03 0.18235120E-07
 0.77381910E+03 0.15481850E-07
 0.77819095E+03 0.13053320E-07
 0.78256281E+03 0.10925440E-07
 0.78693467E+03 0.90760600E-08
 0.79130653E+03 0.74827000E-08
 0.79567839E+03 0.61210700E-08
 0.80005025E+03 0.49672700E-08
 0.80442211E+03 0.39925000E-08
 0.80879397E+03 0.31690660E-08
 0.81316583E+03 0.24737000E-08
 0.81753769E+03 0.18882630E-08
 0.82190955E+03 0.14023810E-08
 0.82628141E+03 0.10091760E-08
 0.83065327E+03 0.70191730E-09
 0.83502513E+03 0.47069980E-09
 0.83939698E+03 0.30349080E-09
 0.84376884E+03 0.18801054E-09
 0.84814070E+03 0.11299937E-09
 0.85251256E+03 0.63564350E-10
 0.85688442E+03 0.33694256E-10
 0.86125628E+03 0.15888818E-10
 0.86562814E+03 0.61048720E-11


==> anc/uDF_burkert_mean.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.11003900E-06
 0.87437186E+01 0.21990700E-06
 0.13115578E+02 0.32943500E-06
 0.17487437E+02 0.43845800E-06
 0.21859296E+02 0.54681000E-06
 0.26231156E+02 0.65433000E-06
 0.30603015E+02 0.76085900E-06
 0.34974874E+02 0.86624400E-06
 0.39346734E+02 0.97033900E-06
 0.43718593E+02 0.10730200E-05
 0.48090452E+02 0.11741700E-05
 0.52462312E+02 0.12737000E-05
 0.56834171E+02 0.13715300E-05
 0.61206030E+02 0.14675700E-05
 0.65577889E+02 0.15617300E-05
 0.69949749E+02 0.16539300E-05
 0.74321608E+02 0.17440700E-05
 0.78693467E+02 0.18320700E-05
 0.83065327E+02 0.19178700E-05
 0.87437186E+02 0.20014100E-05
 0.91809045E+02 0.20826400E-05
 0.96180905E+02 0.21615300E-05
 0.10055276E+03 0.22380400E-05
 0.10492462E+03 0.23121400E-05
 0.10929648E+03 0.23838200E-05
 0.11366834E+03 0.24530600E-05
 0.11804020E+03 0.25198600E-05
 0.12241206E+03 0.25842200E-05
 0.12678392E+03 0.26461500E-05
 0.13115578E+03 0.27056400E-05
 0.13552764E+03 0.27627200E-05
 0.13989950E+03 0.28174100E-05
 0.14427136E+03 0.28697300E-05
 0.14864322E+03 0.29197000E-05
 0.15301508E+03 0.29673400E-05
 0.15738693E+03 0.30127000E-05
 0.16175879E+03 0.30558000E-05
 0.16613065E+03 0.30966700E-05
 0.17050251E+03 0.31353600E-05
 0.17487437E+03 0.31718900E-05
 0.17924623E+03 0.32063100E-05
 0.18361809E+03 0.32386500E-05
 0.18798995E+03 0.32689500E-05
 0.19236181E+03 0.32972500E-05
 0.19673367E+03 0.33235900E-05
 0.20110553E+03 0.33480000E-05
 0.20547739E+03 0.33705300E-05
 0.20984925E+03 0.33912000E-05
 0.21422111E+03 0.34100600E-05
 0.21859296E+03 0.34271400E-05
 0.22296482E+03 0.34424700E-05
 0.22733668E+03 0.34560900E-05
 0.23170854E+03 0.34680200E-05
 0.23608040E+03 0.34783000E-05
 0.24045226E+03 0.34869500E-05
 0.24482412E+03 0.34940100E-05
 0.24919598E+03 0.34994900E-05
 0.25356784E+03 0.35034200E-05
 0.25793970E+03 0.35058200E-05
 0.26231156E+03 0.35067100E-05
 0.26668342E+03 0.35061100E-05
 0.27105528E+03 0.35040500E-05
 0.27542714E+03 0.35005400E-05
 0.27979899E+03 0.34956000E-05
 0.28417085E+03 0.34892300E-05
 0.28854271E+03 0.34814600E-05
 0.29291457E+03 0.34722800E-05
 0.29728643E+03 0.34617100E-05
 0.30165829E+03 0.34497400E-05
 0.30603015E+03 0.34363800E-05
 0.31040201E+03 0.34216400E-05
 0.31477387E+03 0.34055300E-05
 0.31914573E+03 0.33880400E-05
 0.32351759E+03 0.33691900E-05
 0.32788945E+03 0.33489800E-05
 0.33226131E+03 0.33274100E-05
 0.33663317E+03 0.33044900E-05
 0.34100503E+03 0.32802000E-05
 0.34537688E+03 0.32545600E-05
 0.34974874E+03 0.32275600E-05
 0.35412060E+03 0.31992100E-05
 0.35849246E+03 0.31695100E-05
 0.36286432E+03 0.31384700E-05
 0.36723618E+03 0.31060800E-05
 0.37160804E+03 0.30723700E-05
 0.37597990E+03 0.30373300E-05
 0.38035176E+03 0.30009800E-05
 0.38472362E+03 0.29633400E-05
 0.38909548E+03 0.29244200E-05
 0.39346734E+03 0.28842500E-05
 0.39783920E+03 0.28428400E-05
 0.40221106E+03 0.28002200E-05
 0.40658291E+03 0.27564100E-05
 0.41095477E+03 0.27114500E-05
 0.41532663E+03 0.26653800E-05
 0.41969849E+03 0.26182300E-05
 0.42407035E+03 0.25700500E-05
 0.42844221E+03 0.25208700E-05
 0.43281407E+03 0.24707500E-05
 0.43718593E+03 0.24197500E-05
 0.44155779E+03 0.23679200E-05
 0.44592965E+03 0.23153200E-05
 0.45030151E+03 0.22620100E-05
 0.45467337E+03 0.22080600E-05
 0.45904523E+03 0.21535300E-05
 0.46341709E+03 0.20984800E-05
 0.46778894E+03 0.20430000E-05
 0.47216080E+03 0.19871400E-05
 0.47653266E+03 0.19309700E-05
 0.48090452E+03 0.18745600E-05
 0.48527638E+03 0.18179800E-05
 0.48964824E+03 0.17613200E-05
 0.49402010E+03 0.17046400E-05
 0.49839196E+03 0.16480500E-05
 0.50276382E+03 0.15916300E-05
 0.50713568E+03 0.15354700E-05
 0.51150754E+03 0.14796600E-05
 0.51587940E+03 0.14242900E-05
 0.52025126E+03 0.13694400E-05
 0.52462312E+03 0.13151900E-05
 0.52899497E+03 0.12616300E-05
 0.53336683E+03 0.12088300E-05
 0.53773869E+03 0.11568600E-05
 0.54211055E+03 0.11058000E-05
 0.54648241E+03 0.10557000E-05
 0.55085427E+03 0.10066400E-05
 0.55522613E+03 0.95865800E-06
 0.55959799E+03 0.91181300E-06
 0.56396985E+03 0.86615100E-06
 0.56834171E+03 0.82171100E-06
 0.57271357E+03 0.77853100E-06
 0.57708543E+03 0.73664100E-06
 0.58145729E+03 0.69606800E-06
 0.58582915E+03 0.65683100E-06
 0.59020101E+03 0.61894800E-06
 0.59457286E+03 0.58242900E-06
 0.59894472E+03 0.54728100E-06
 0.60331658E+03 0.51350600E-06
 0.60768844E+03 0.48110200E-06
 0.61206030E+03 0.45006200E-06
 0.61643216E+03 0.42037800E-06
 0.62080402E+03 0.39203500E-06
 0.62517588E+03 0.36501600E-06
 0.62954774E+03 0.33930100E-06
 0.63391960E+03 0.31486700E-06
 0.63829146E+03 0.29169000E-06
 0.64266332E+03 0.26974000E-06
 0.64703518E+03 0.24898800E-06
 0.65140704E+03 0.22940200E-06
 0.65577889E+03 0.21095000E-06
 0.66015075E+03 0.19359500E-06
 0.66452261E+03 0.17730300E-06
 0.66889447E+03 0.16203600E-06
 0.67326633E+03 0.14775700E-06
 0.67763819E+03 0.13442700E-06
 0.68201005E+03 0.12200900E-06
 0.68638191E+03 0.11046400E-06
 0.69075377E+03 0.99752500E-07
 0.69512563E+03 0.89836500E-07
 0.69949749E+03 0.80677600E-07
 0.70386935E+03 0.72237900E-07
 0.70824121E+03 0.64479800E-07
 0.71261307E+03 0.57366700E-07
 0.71698492E+03 0.50862200E-07
 0.72135678E+03 0.44931100E-07
 0.72572864E+03 0.39538700E-07
 0.73010050E+03 0.34651400E-07
 0.73447236E+03 0.30236400E-07
 0.73884422E+03 0.26262200E-07
 0.74321608E+03 0.22698000E-07
 0.74758794E+03 0.19514300E-07
 0.75195980E+03 0.16682700E-07
 0.75633166E+03 0.14175900E-07
 0.76070352E+03 0.11967800E-07
 0.76507538E+03 0.10033500E-07
 0.76944724E+03 0.83491400E-08
 0.77381910E+03 0.68920900E-08
 0.77819095E+03 0.56405000E-08
 0.78256281E+03 0.45731600E-08
 0.78693467E+03 0.36691600E-08
 0.79130653E+03 0.29084800E-08
 0.79567839E+03 0.22727300E-08
 0.80005025E+03 0.17431300E-08
 0.80442211E+03 0.13056800E-08
 0.80879397E+03 0.94858600E-09
 0.81316583E+03 0.66180800E-09
 0.81753769E+03 0.44126300E-09
 0.82190955E+03 0.27908500E-09
 0.82628141E+03 0.16567600E-09
 0.83065327E+03 0.92307300E-10
 0.83502513E+03 0.47761800E-10
 0.83939698E+03 0.22760800E-10
 0.84376884E+03 0.97721400E-11
 0.84814070E+03 0.40527700E-11
 0.85251256E+03 0.14709500E-11
 0.85688442E+03 0.44725600E-12
 0.86125628E+03 0.12989800E-12
 0.86562814E+03 0.22812000E-13


==> anc/uDF_einasto_1sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.83678620E-07
 0.87437186E+01 0.16728400E-06
 0.13115578E+02 0.25074580E-06
 0.17487437E+02 0.33399120E-06
 0.21859296E+02 0.41695280E-06
 0.26231156E+02 0.49956010E-06
 0.30603015E+02 0.58174350E-06
 0.34974874E+02 0.66342860E-06
 0.39346734E+02 0.74453910E-06
 0.43718593E+02 0.82500580E-06
 0.48090452E+02 0.90477760E-06
 0.52462312E+02 0.98382400E-06
 0.56834171E+02 0.10621460E-05
 0.61206030E+02 0.11397080E-05
 0.65577889E+02 0.12165010E-05
 0.69949749E+02 0.12924610E-05
 0.74321608E+02 0.13675260E-05
 0.78693467E+02 0.14416280E-05
 0.83065327E+02 0.15147060E-05
 0.87437186E+02 0.15867040E-05
 0.91809045E+02 0.16575840E-05
 0.96180905E+02 0.17272730E-05
 0.10055276E+03 0.17957540E-05
 0.10492462E+03 0.18629610E-05
 0.10929648E+03 0.19288580E-05
 0.11366834E+03 0.19934070E-05
 0.11804020E+03 0.20565520E-05
 0.12241206E+03 0.21182540E-05
 0.12678392E+03 0.21784880E-05
 0.13115578E+03 0.22372040E-05
 0.13552764E+03 0.22943660E-05
 0.13989950E+03 0.23499360E-05
 0.14427136E+03 0.24038860E-05
 0.14864322E+03 0.24561870E-05
 0.15301508E+03 0.25067910E-05
 0.15738693E+03 0.25556810E-05
 0.16175879E+03 0.26028270E-05
 0.16613065E+03 0.26481920E-05
 0.17050251E+03 0.26917460E-05
 0.17487437E+03 0.27334810E-05
 0.17924623E+03 0.27733570E-05
 0.18361809E+03 0.28113560E-05
 0.18798995E+03 0.28474580E-05
 0.19236181E+03 0.28816440E-05
 0.19673367E+03 0.29139040E-05
 0.20110553E+03 0.29441970E-05
 0.20547739E+03 0.29725240E-05
 0.20984925E+03 0.29988740E-05
 0.21422111E+03 0.30232360E-05
 0.21859296E+03 0.30455880E-05
 0.22296482E+03 0.30659300E-05
 0.22733668E+03 0.30842590E-05
 0.23170854E+03 0.31005620E-05
 0.23608040E+03 0.31148480E-05
 0.24045226E+03 0.31271010E-05
 0.24482412E+03 0.31373280E-05
 0.24919598E+03 0.31455340E-05
 0.25356784E+03 0.31517360E-05
 0.25793970E+03 0.31559180E-05
 0.26231156E+03 0.31581020E-05
 0.26668342E+03 0.31582940E-05
 0.27105528E+03 0.31565050E-05
 0.27542714E+03 0.31527590E-05
 0.27979899E+03 0.31470540E-05
 0.28417085E+03 0.31394250E-05
 0.28854271E+03 0.31298820E-05
 0.29291457E+03 0.31184340E-05
 0.29728643E+03 0.31051210E-05
 0.30165829E+03 0.30899620E-05
 0.30603015E+03 0.30729750E-05
 0.31040201E+03 0.30541990E-05
 0.31477387E+03 0.30336660E-05
 0.31914573E+03 0.30113920E-05
 0.32351759E+03 0.29874190E-05
 0.32788945E+03 0.29617960E-05
 0.33226131E+03 0.29345500E-05
 0.33663317E+03 0.29057230E-05
 0.34100503E+03 0.28753570E-05
 0.34537688E+03 0.28435120E-05
 0.34974874E+03 0.28102100E-05
 0.35412060E+03 0.27755030E-05
 0.35849246E+03 0.27394410E-05
 0.36286432E+03 0.27020770E-05
 0.36723618E+03 0.26634620E-05
 0.37160804E+03 0.26236290E-05
 0.37597990E+03 0.25826620E-05
 0.38035176E+03 0.25405950E-05
 0.38472362E+03 0.24974920E-05
 0.38909548E+03 0.24534110E-05
 0.39346734E+03 0.24084170E-05
 0.39783920E+03 0.23625680E-05
 0.40221106E+03 0.23159340E-05
 0.40658291E+03 0.22685740E-05
 0.41095477E+03 0.22205480E-05
 0.41532663E+03 0.21719390E-05
 0.41969849E+03 0.21228090E-05
 0.42407035E+03 0.20732220E-05
 0.42844221E+03 0.20232520E-05
 0.43281407E+03 0.19729750E-05
 0.43718593E+03 0.19224480E-05
 0.44155779E+03 0.18717570E-05
 0.44592965E+03 0.18209800E-05
 0.45030151E+03 0.17701650E-05
 0.45467337E+03 0.17194050E-05
 0.45904523E+03 0.16687540E-05
 0.46341709E+03 0.16182610E-05
 0.46778894E+03 0.15679820E-05
 0.47216080E+03 0.15179370E-05
 0.47653266E+03 0.14681810E-05
 0.48090452E+03 0.14187420E-05
 0.48527638E+03 0.13696930E-05
 0.48964824E+03 0.13210680E-05
 0.49402010E+03 0.12729520E-05
 0.49839196E+03 0.12253840E-05
 0.50276382E+03 0.11784430E-05
 0.50713568E+03 0.11321840E-05
 0.51150754E+03 0.10866530E-05
 0.51587940E+03 0.10418930E-05
 0.52025126E+03 0.99795900E-06
 0.52462312E+03 0.95490400E-06
 0.52899497E+03 0.91274800E-06
 0.53336683E+03 0.87154100E-06
 0.53773869E+03 0.83131200E-06
 0.54211055E+03 0.79209000E-06
 0.54648241E+03 0.75390100E-06
 0.55085427E+03 0.71676900E-06
 0.55522613E+03 0.68071100E-06
 0.55959799E+03 0.64574200E-06
 0.56396985E+03 0.61187600E-06
 0.56834171E+03 0.57911980E-06
 0.57271357E+03 0.54748000E-06
 0.57708543E+03 0.51695860E-06
 0.58145729E+03 0.48755540E-06
 0.58582915E+03 0.45926620E-06
 0.59020101E+03 0.43208420E-06
 0.59457286E+03 0.40600170E-06
 0.59894472E+03 0.38100580E-06
 0.60331658E+03 0.35708560E-06
 0.60768844E+03 0.33422190E-06
 0.61206030E+03 0.31240000E-06
 0.61643216E+03 0.29159800E-06
 0.62080402E+03 0.27179610E-06
 0.62517588E+03 0.25297100E-06
 0.62954774E+03 0.23509820E-06
 0.63391960E+03 0.21815380E-06
 0.63829146E+03 0.20211110E-06
 0.64266332E+03 0.18694360E-06
 0.64703518E+03 0.17262230E-06
 0.65140704E+03 0.15911950E-06
 0.65577889E+03 0.14640700E-06
 0.66015075E+03 0.13445490E-06
 0.66452261E+03 0.12323570E-06
 0.66889447E+03 0.11271940E-06
 0.67326633E+03 0.10287650E-06
 0.67763819E+03 0.93678900E-07
 0.68201005E+03 0.85097900E-07
 0.68638191E+03 0.77105500E-07
 0.69075377E+03 0.69673400E-07
 0.69512563E+03 0.62775400E-07
 0.69949749E+03 0.56384600E-07
 0.70386935E+03 0.50475500E-07
 0.70824121E+03 0.45022900E-07
 0.71261307E+03 0.40002600E-07
 0.71698492E+03 0.35391400E-07
 0.72135678E+03 0.31166800E-07
 0.72572864E+03 0.27306900E-07
 0.73010050E+03 0.23791400E-07
 0.73447236E+03 0.20600100E-07
 0.73884422E+03 0.17714000E-07
 0.74321608E+03 0.15114540E-07
 0.74758794E+03 0.12784260E-07
 0.75195980E+03 0.10705940E-07
 0.75633166E+03 0.88628000E-08
 0.76070352E+03 0.72389700E-08
 0.76507538E+03 0.58179600E-08
 0.76944724E+03 0.45846800E-08
 0.77381910E+03 0.35250500E-08
 0.77819095E+03 0.26230200E-08
 0.78256281E+03 0.18649200E-08
 0.78693467E+03 0.12412100E-08
 0.79130653E+03 0.73557000E-09
 0.79567839E+03 0.33470000E-09
 0.80005025E+03 0.28870000E-10
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00
 0.87000000E+03 0.00000000E+00


==> anc/uDF_einasto_1splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.10109498E-06
 0.87437186E+01 0.20209400E-06
 0.13115578E+02 0.30290420E-06
 0.17487437E+02 0.40343080E-06
 0.21859296E+02 0.50358320E-06
 0.26231156E+02 0.60326590E-06
 0.30603015E+02 0.70238450E-06
 0.34974874E+02 0.80084540E-06
 0.39346734E+02 0.89856290E-06
 0.43718593E+02 0.99547020E-06
 0.48090452E+02 0.10915204E-05
 0.52462312E+02 0.11866760E-05
 0.56834171E+02 0.12809140E-05
 0.61206030E+02 0.13741520E-05
 0.65577889E+02 0.14663390E-05
 0.69949749E+02 0.15573790E-05
 0.74321608E+02 0.16471940E-05
 0.78693467E+02 0.17357120E-05
 0.83065327E+02 0.18228740E-05
 0.87437186E+02 0.19086160E-05
 0.91809045E+02 0.19928960E-05
 0.96180905E+02 0.20756270E-05
 0.10055276E+03 0.21567860E-05
 0.10492462E+03 0.22362990E-05
 0.10929648E+03 0.23141220E-05
 0.11366834E+03 0.23902130E-05
 0.11804020E+03 0.24645080E-05
 0.12241206E+03 0.25369660E-05
 0.12678392E+03 0.26075520E-05
 0.13115578E+03 0.26762160E-05
 0.13552764E+03 0.27429140E-05
 0.13989950E+03 0.28076040E-05
 0.14427136E+03 0.28702540E-05
 0.14864322E+03 0.29308330E-05
 0.15301508E+03 0.29892890E-05
 0.15738693E+03 0.30455990E-05
 0.16175879E+03 0.30997330E-05
 0.16613065E+03 0.31516480E-05
 0.17050251E+03 0.32013140E-05
 0.17487437E+03 0.32487190E-05
 0.17924623E+03 0.32938230E-05
 0.18361809E+03 0.33366040E-05
 0.18798995E+03 0.33770420E-05
 0.19236181E+03 0.34151160E-05
 0.19673367E+03 0.34508160E-05
 0.20110553E+03 0.34841030E-05
 0.20547739E+03 0.35149760E-05
 0.20984925E+03 0.35434260E-05
 0.21422111E+03 0.35694440E-05
 0.21859296E+03 0.35930120E-05
 0.22296482E+03 0.36141300E-05
 0.22733668E+03 0.36328010E-05
 0.23170854E+03 0.36490180E-05
 0.23608040E+03 0.36627920E-05
 0.24045226E+03 0.36741190E-05
 0.24482412E+03 0.36830120E-05
 0.24919598E+03 0.36894860E-05
 0.25356784E+03 0.36935640E-05
 0.25793970E+03 0.36952420E-05
 0.26231156E+03 0.36945580E-05
 0.26668342E+03 0.36915260E-05
 0.27105528E+03 0.36861750E-05
 0.27542714E+03 0.36785410E-05
 0.27979899E+03 0.36686460E-05
 0.28417085E+03 0.36565350E-05
 0.28854271E+03 0.36422380E-05
 0.29291457E+03 0.36257860E-05
 0.29728643E+03 0.36072390E-05
 0.30165829E+03 0.35866380E-05
 0.30603015E+03 0.35640250E-05
 0.31040201E+03 0.35394610E-05
 0.31477387E+03 0.35129940E-05
 0.31914573E+03 0.34846680E-05
 0.32351759E+03 0.34545410E-05
 0.32788945E+03 0.34226840E-05
 0.33226131E+03 0.33891500E-05
 0.33663317E+03 0.33539970E-05
 0.34100503E+03 0.33172830E-05
 0.34537688E+03 0.32790880E-05
 0.34974874E+03 0.32394500E-05
 0.35412060E+03 0.31984370E-05
 0.35849246E+03 0.31561190E-05
 0.36286432E+03 0.31125630E-05
 0.36723618E+03 0.30678380E-05
 0.37160804E+03 0.30219910E-05
 0.37597990E+03 0.29751180E-05
 0.38035176E+03 0.29272650E-05
 0.38472362E+03 0.28785080E-05
 0.38909548E+03 0.28289090E-05
 0.39346734E+03 0.27785430E-05
 0.39783920E+03 0.27274720E-05
 0.40221106E+03 0.26757660E-05
 0.40658291E+03 0.26234860E-05
 0.41095477E+03 0.25706920E-05
 0.41532663E+03 0.25174610E-05
 0.41969849E+03 0.24638510E-05
 0.42407035E+03 0.24099180E-05
 0.42844221E+03 0.23557280E-05
 0.43281407E+03 0.23013450E-05
 0.43718593E+03 0.22468120E-05
 0.44155779E+03 0.21922030E-05
 0.44592965E+03 0.21375800E-05
 0.45030151E+03 0.20829750E-05
 0.45467337E+03 0.20284750E-05
 0.45904523E+03 0.19741260E-05
 0.46341709E+03 0.19199790E-05
 0.46778894E+03 0.18660980E-05
 0.47216080E+03 0.18125030E-05
 0.47653266E+03 0.17592390E-05
 0.48090452E+03 0.17063180E-05
 0.48527638E+03 0.16537870E-05
 0.48964824E+03 0.16016520E-05
 0.49402010E+03 0.15499680E-05
 0.49839196E+03 0.14987560E-05
 0.50276382E+03 0.14480770E-05
 0.50713568E+03 0.13979760E-05
 0.51150754E+03 0.13484870E-05
 0.51587940E+03 0.12996470E-05
 0.52025126E+03 0.12515010E-05
 0.52462312E+03 0.12040960E-05
 0.52899497E+03 0.11574520E-05
 0.53336683E+03 0.11116150E-05
 0.53773869E+03 0.10666140E-05
 0.54211055E+03 0.10224800E-05
 0.54648241E+03 0.97924100E-06
 0.55085427E+03 0.93692700E-06
 0.55522613E+03 0.89556100E-06
 0.55959799E+03 0.85516600E-06
 0.56396985E+03 0.81576200E-06
 0.56834171E+03 0.77736820E-06
 0.57271357E+03 0.74000000E-06
 0.57708543E+03 0.70367140E-06
 0.58145729E+03 0.66839460E-06
 0.58582915E+03 0.63417780E-06
 0.59020101E+03 0.60102780E-06
 0.59457286E+03 0.56895030E-06
 0.59894472E+03 0.53794620E-06
 0.60331658E+03 0.50801840E-06
 0.60768844E+03 0.47916210E-06
 0.61206030E+03 0.45137600E-06
 0.61643216E+03 0.42465200E-06
 0.62080402E+03 0.39898390E-06
 0.62517588E+03 0.37436100E-06
 0.62954774E+03 0.35077180E-06
 0.63391960E+03 0.32820420E-06
 0.63829146E+03 0.30664290E-06
 0.64266332E+03 0.28607240E-06
 0.64703518E+03 0.26647370E-06
 0.65140704E+03 0.24782850E-06
 0.65577889E+03 0.23011700E-06
 0.66015075E+03 0.21331710E-06
 0.66452261E+03 0.19740830E-06
 0.66889447E+03 0.18236660E-06
 0.67326633E+03 0.16816750E-06
 0.67763819E+03 0.15478710E-06
 0.68201005E+03 0.14220010E-06
 0.68638191E+03 0.13038050E-06
 0.69075377E+03 0.11930140E-06
 0.69512563E+03 0.10893720E-06
 0.69949749E+03 0.99260200E-07
 0.70386935E+03 0.90243300E-07
 0.70824121E+03 0.81859100E-07
 0.71261307E+03 0.74079800E-07
 0.71698492E+03 0.66877800E-07
 0.72135678E+03 0.60225600E-07
 0.72572864E+03 0.54095500E-07
 0.73010050E+03 0.48460000E-07
 0.73447236E+03 0.43291900E-07
 0.73884422E+03 0.38564400E-07
 0.74321608E+03 0.34250860E-07
 0.74758794E+03 0.30325140E-07
 0.75195980E+03 0.26761860E-07
 0.75633166E+03 0.23536200E-07
 0.76070352E+03 0.20624230E-07
 0.76507538E+03 0.18002640E-07
 0.76944724E+03 0.15649120E-07
 0.77381910E+03 0.13541870E-07
 0.77819095E+03 0.11661000E-07
 0.78256281E+03 0.99869400E-08
 0.78693467E+03 0.85009100E-08
 0.79130653E+03 0.71867300E-08
 0.79567839E+03 0.60289200E-08
 0.80005025E+03 0.50131700E-08
 0.80442211E+03 0.41268600E-08
 0.80879397E+03 0.33585700E-08
 0.81316583E+03 0.26979600E-08
 0.81753769E+03 0.21356130E-08
 0.82190955E+03 0.16611010E-08
 0.82628141E+03 0.12670660E-08
 0.83065327E+03 0.94509000E-09
 0.83502513E+03 0.68567400E-09
 0.83939698E+03 0.48153700E-09
 0.84376884E+03 0.32672460E-09
 0.84814070E+03 0.21223620E-09
 0.85251256E+03 0.13061120E-09
 0.85688442E+03 0.74623100E-10
 0.86125628E+03 0.40871200E-10
 0.86562814E+03 0.21039662E-10
 0.87000000E+03 0.10106932E-10


==> anc/uDF_einasto_2sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.74970440E-07
 0.87437186E+01 0.14987900E-06
 0.13115578E+02 0.22466660E-06
 0.17487437E+02 0.29927140E-06
 0.21859296E+02 0.37363760E-06
 0.26231156E+02 0.44770720E-06
 0.30603015E+02 0.52142300E-06
 0.34974874E+02 0.59472020E-06
 0.39346734E+02 0.66752720E-06
 0.43718593E+02 0.73977360E-06
 0.48090452E+02 0.81140620E-06
 0.52462312E+02 0.88239800E-06
 0.56834171E+02 0.95276200E-06
 0.61206030E+02 0.10224860E-05
 0.65577889E+02 0.10915820E-05
 0.69949749E+02 0.11600020E-05
 0.74321608E+02 0.12276920E-05
 0.78693467E+02 0.12945860E-05
 0.83065327E+02 0.13606220E-05
 0.87437186E+02 0.14257480E-05
 0.91809045E+02 0.14899280E-05
 0.96180905E+02 0.15530960E-05
 0.10055276E+03 0.16152380E-05
 0.10492462E+03 0.16762920E-05
 0.10929648E+03 0.17362260E-05
 0.11366834E+03 0.17950040E-05
 0.11804020E+03 0.18525740E-05
 0.12241206E+03 0.19088980E-05
 0.12678392E+03 0.19639560E-05
 0.13115578E+03 0.20176980E-05
 0.13552764E+03 0.20700920E-05
 0.13989950E+03 0.21211020E-05
 0.14427136E+03 0.21707020E-05
 0.14864322E+03 0.22188640E-05
 0.15301508E+03 0.22655420E-05
 0.15738693E+03 0.23107220E-05
 0.16175879E+03 0.23543740E-05
 0.16613065E+03 0.23964640E-05
 0.17050251E+03 0.24369620E-05
 0.17487437E+03 0.24758620E-05
 0.17924623E+03 0.25131240E-05
 0.18361809E+03 0.25487320E-05
 0.18798995E+03 0.25826660E-05
 0.19236181E+03 0.26149080E-05
 0.19673367E+03 0.26454480E-05
 0.20110553E+03 0.26742440E-05
 0.20547739E+03 0.27012980E-05
 0.20984925E+03 0.27265980E-05
 0.21422111E+03 0.27501320E-05
 0.21859296E+03 0.27718760E-05
 0.22296482E+03 0.27918300E-05
 0.22733668E+03 0.28099880E-05
 0.23170854E+03 0.28263340E-05
 0.23608040E+03 0.28408760E-05
 0.24045226E+03 0.28535920E-05
 0.24482412E+03 0.28644860E-05
 0.24919598E+03 0.28735580E-05
 0.25356784E+03 0.28808220E-05
 0.25793970E+03 0.28862560E-05
 0.26231156E+03 0.28898740E-05
 0.26668342E+03 0.28916780E-05
 0.27105528E+03 0.28916700E-05
 0.27542714E+03 0.28898680E-05
 0.27979899E+03 0.28862580E-05
 0.28417085E+03 0.28808700E-05
 0.28854271E+03 0.28737040E-05
 0.29291457E+03 0.28647580E-05
 0.29728643E+03 0.28540620E-05
 0.30165829E+03 0.28416240E-05
 0.30603015E+03 0.28274500E-05
 0.31040201E+03 0.28115680E-05
 0.31477387E+03 0.27940020E-05
 0.31914573E+03 0.27747540E-05
 0.32351759E+03 0.27538580E-05
 0.32788945E+03 0.27313520E-05
 0.33226131E+03 0.27072500E-05
 0.33663317E+03 0.26815860E-05
 0.34100503E+03 0.26543940E-05
 0.34537688E+03 0.26257240E-05
 0.34974874E+03 0.25955900E-05
 0.35412060E+03 0.25640360E-05
 0.35849246E+03 0.25311020E-05
 0.36286432E+03 0.24968340E-05
 0.36723618E+03 0.24612740E-05
 0.37160804E+03 0.24244480E-05
 0.37597990E+03 0.23864340E-05
 0.38035176E+03 0.23472600E-05
 0.38472362E+03 0.23069840E-05
 0.38909548E+03 0.22656620E-05
 0.39346734E+03 0.22233540E-05
 0.39783920E+03 0.21801160E-05
 0.40221106E+03 0.21360180E-05
 0.40658291E+03 0.20911180E-05
 0.41095477E+03 0.20454760E-05
 0.41532663E+03 0.19991780E-05
 0.41969849E+03 0.19522880E-05
 0.42407035E+03 0.19048740E-05
 0.42844221E+03 0.18570140E-05
 0.43281407E+03 0.18087900E-05
 0.43718593E+03 0.17602660E-05
 0.44155779E+03 0.17115340E-05
 0.44592965E+03 0.16626800E-05
 0.45030151E+03 0.16137600E-05
 0.45467337E+03 0.15648700E-05
 0.45904523E+03 0.15160680E-05
 0.46341709E+03 0.14674020E-05
 0.46778894E+03 0.14189240E-05
 0.47216080E+03 0.13706540E-05
 0.47653266E+03 0.13226520E-05
 0.48090452E+03 0.12749540E-05
 0.48527638E+03 0.12276460E-05
 0.48964824E+03 0.11807760E-05
 0.49402010E+03 0.11344440E-05
 0.49839196E+03 0.10886980E-05
 0.50276382E+03 0.10436260E-05
 0.50713568E+03 0.99928800E-06
 0.51150754E+03 0.95573600E-06
 0.51587940E+03 0.91301600E-06
 0.52025126E+03 0.87118800E-06
 0.52462312E+03 0.83030800E-06
 0.52899497E+03 0.79039600E-06
 0.53336683E+03 0.75150400E-06
 0.53773869E+03 0.71366100E-06
 0.54211055E+03 0.67689500E-06
 0.54648241E+03 0.64123100E-06
 0.55085427E+03 0.60669000E-06
 0.55522613E+03 0.57328600E-06
 0.55959799E+03 0.54103000E-06
 0.56396985E+03 0.50993300E-06
 0.56834171E+03 0.47999560E-06
 0.57271357E+03 0.45122000E-06
 0.57708543E+03 0.42360220E-06
 0.58145729E+03 0.39713580E-06
 0.58582915E+03 0.37181040E-06
 0.59020101E+03 0.34761240E-06
 0.59457286E+03 0.32452740E-06
 0.59894472E+03 0.30253560E-06
 0.60331658E+03 0.28161920E-06
 0.60768844E+03 0.26175180E-06
 0.61206030E+03 0.24291200E-06
 0.61643216E+03 0.22507100E-06
 0.62080402E+03 0.20820220E-06
 0.62517588E+03 0.19227600E-06
 0.62954774E+03 0.17726140E-06
 0.63391960E+03 0.16312860E-06
 0.63829146E+03 0.14984520E-06
 0.64266332E+03 0.13737920E-06
 0.64703518E+03 0.12569660E-06
 0.65140704E+03 0.11476500E-06
 0.65577889E+03 0.10455200E-06
 0.66015075E+03 0.95023800E-07
 0.66452261E+03 0.86149400E-07
 0.66889447E+03 0.77895800E-07
 0.67326633E+03 0.70231000E-07
 0.67763819E+03 0.63124800E-07
 0.68201005E+03 0.56546800E-07
 0.68638191E+03 0.50468000E-07
 0.69075377E+03 0.44859400E-07
 0.69512563E+03 0.39694500E-07
 0.69949749E+03 0.34946800E-07
 0.70386935E+03 0.30591600E-07
 0.70824121E+03 0.26604800E-07
 0.71261307E+03 0.22964000E-07
 0.71698492E+03 0.19648200E-07
 0.72135678E+03 0.16637400E-07
 0.72572864E+03 0.13912600E-07
 0.73010050E+03 0.11457100E-07
 0.73447236E+03 0.92542000E-08
 0.73884422E+03 0.72888000E-08
 0.74321608E+03 0.55463800E-08
 0.74758794E+03 0.40138200E-08
 0.75195980E+03 0.26779800E-08
 0.75633166E+03 0.15261000E-08
 0.76070352E+03 0.54634000E-09
 0.76507538E+03 0.00000000E+00
 0.76944724E+03 0.00000000E+00
 0.77381910E+03 0.00000000E+00
 0.77819095E+03 0.00000000E+00
 0.78256281E+03 0.00000000E+00
 0.78693467E+03 0.00000000E+00
 0.79130653E+03 0.00000000E+00
 0.79567839E+03 0.00000000E+00
 0.80005025E+03 0.00000000E+00
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00
 0.87000000E+03 0.00000000E+00


==> anc/uDF_einasto_2splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.10980316E-06
 0.87437186E+01 0.21949900E-06
 0.13115578E+02 0.32898340E-06
 0.17487437E+02 0.43815060E-06
 0.21859296E+02 0.54689840E-06
 0.26231156E+02 0.65511880E-06
 0.30603015E+02 0.76270500E-06
 0.34974874E+02 0.86955380E-06
 0.39346734E+02 0.97557480E-06
 0.43718593E+02 0.10807024E-05
 0.48090452E+02 0.11848918E-05
 0.52462312E+02 0.12881020E-05
 0.56834171E+02 0.13902980E-05
 0.61206030E+02 0.14913740E-05
 0.65577889E+02 0.15912580E-05
 0.69949749E+02 0.16898380E-05
 0.74321608E+02 0.17870280E-05
 0.78693467E+02 0.18827540E-05
 0.83065327E+02 0.19769580E-05
 0.87437186E+02 0.20695720E-05
 0.91809045E+02 0.21605520E-05
 0.96180905E+02 0.22498040E-05
 0.10055276E+03 0.23373020E-05
 0.10492462E+03 0.24229680E-05
 0.10929648E+03 0.25067540E-05
 0.11366834E+03 0.25886160E-05
 0.11804020E+03 0.26684860E-05
 0.12241206E+03 0.27463220E-05
 0.12678392E+03 0.28220840E-05
 0.13115578E+03 0.28957220E-05
 0.13552764E+03 0.29671880E-05
 0.13989950E+03 0.30364380E-05
 0.14427136E+03 0.31034380E-05
 0.14864322E+03 0.31681560E-05
 0.15301508E+03 0.32305380E-05
 0.15738693E+03 0.32905580E-05
 0.16175879E+03 0.33481860E-05
 0.16613065E+03 0.34033760E-05
 0.17050251E+03 0.34560980E-05
 0.17487437E+03 0.35063380E-05
 0.17924623E+03 0.35540560E-05
 0.18361809E+03 0.35992280E-05
 0.18798995E+03 0.36418340E-05
 0.19236181E+03 0.36818520E-05
 0.19673367E+03 0.37192720E-05
 0.20110553E+03 0.37540560E-05
 0.20547739E+03 0.37862020E-05
 0.20984925E+03 0.38157020E-05
 0.21422111E+03 0.38425480E-05
 0.21859296E+03 0.38667240E-05
 0.22296482E+03 0.38882300E-05
 0.22733668E+03 0.39070720E-05
 0.23170854E+03 0.39232460E-05
 0.23608040E+03 0.39367640E-05
 0.24045226E+03 0.39476280E-05
 0.24482412E+03 0.39558540E-05
 0.24919598E+03 0.39614620E-05
 0.25356784E+03 0.39644780E-05
 0.25793970E+03 0.39649040E-05
 0.26231156E+03 0.39627860E-05
 0.26668342E+03 0.39581420E-05
 0.27105528E+03 0.39510100E-05
 0.27542714E+03 0.39414320E-05
 0.27979899E+03 0.39294420E-05
 0.28417085E+03 0.39150900E-05
 0.28854271E+03 0.38984160E-05
 0.29291457E+03 0.38794620E-05
 0.29728643E+03 0.38582980E-05
 0.30165829E+03 0.38349760E-05
 0.30603015E+03 0.38095500E-05
 0.31040201E+03 0.37820920E-05
 0.31477387E+03 0.37526580E-05
 0.31914573E+03 0.37213060E-05
 0.32351759E+03 0.36881020E-05
 0.32788945E+03 0.36531280E-05
 0.33226131E+03 0.36164500E-05
 0.33663317E+03 0.35781340E-05
 0.34100503E+03 0.35382460E-05
 0.34537688E+03 0.34968760E-05
 0.34974874E+03 0.34540700E-05
 0.35412060E+03 0.34099040E-05
 0.35849246E+03 0.33644580E-05
 0.36286432E+03 0.33178060E-05
 0.36723618E+03 0.32700260E-05
 0.37160804E+03 0.32211720E-05
 0.37597990E+03 0.31713460E-05
 0.38035176E+03 0.31206000E-05
 0.38472362E+03 0.30690160E-05
 0.38909548E+03 0.30166580E-05
 0.39346734E+03 0.29636060E-05
 0.39783920E+03 0.29099240E-05
 0.40221106E+03 0.28556820E-05
 0.40658291E+03 0.28009420E-05
 0.41095477E+03 0.27457640E-05
 0.41532663E+03 0.26902220E-05
 0.41969849E+03 0.26343720E-05
 0.42407035E+03 0.25782660E-05
 0.42844221E+03 0.25219660E-05
 0.43281407E+03 0.24655300E-05
 0.43718593E+03 0.24089940E-05
 0.44155779E+03 0.23524260E-05
 0.44592965E+03 0.22958800E-05
 0.45030151E+03 0.22393800E-05
 0.45467337E+03 0.21830100E-05
 0.45904523E+03 0.21268120E-05
 0.46341709E+03 0.20708380E-05
 0.46778894E+03 0.20151560E-05
 0.47216080E+03 0.19597860E-05
 0.47653266E+03 0.19047680E-05
 0.48090452E+03 0.18501060E-05
 0.48527638E+03 0.17958340E-05
 0.48964824E+03 0.17419440E-05
 0.49402010E+03 0.16884760E-05
 0.49839196E+03 0.16354420E-05
 0.50276382E+03 0.15828940E-05
 0.50713568E+03 0.15308720E-05
 0.51150754E+03 0.14794040E-05
 0.51587940E+03 0.14285240E-05
 0.52025126E+03 0.13782720E-05
 0.52462312E+03 0.13286920E-05
 0.52899497E+03 0.12798040E-05
 0.53336683E+03 0.12316520E-05
 0.53773869E+03 0.11842650E-05
 0.54211055E+03 0.11376750E-05
 0.54648241E+03 0.10919110E-05
 0.55085427E+03 0.10470060E-05
 0.55522613E+03 0.10029860E-05
 0.55959799E+03 0.95987800E-06
 0.56396985E+03 0.91770500E-06
 0.56834171E+03 0.87649240E-06
 0.57271357E+03 0.83626000E-06
 0.57708543E+03 0.79702780E-06
 0.58145729E+03 0.75881420E-06
 0.58582915E+03 0.72163360E-06
 0.59020101E+03 0.68549960E-06
 0.59457286E+03 0.65042460E-06
 0.59894472E+03 0.61641640E-06
 0.60331658E+03 0.58348480E-06
 0.60768844E+03 0.55163220E-06
 0.61206030E+03 0.52086400E-06
 0.61643216E+03 0.49117900E-06
 0.62080402E+03 0.46257780E-06
 0.62517588E+03 0.43505600E-06
 0.62954774E+03 0.40860860E-06
 0.63391960E+03 0.38322940E-06
 0.63829146E+03 0.35890880E-06
 0.64266332E+03 0.33563680E-06
 0.64703518E+03 0.31339940E-06
 0.65140704E+03 0.29218300E-06
 0.65577889E+03 0.27197200E-06
 0.66015075E+03 0.25274820E-06
 0.66452261E+03 0.23449460E-06
 0.66889447E+03 0.21719020E-06
 0.67326633E+03 0.20081300E-06
 0.67763819E+03 0.18534120E-06
 0.68201005E+03 0.17075120E-06
 0.68638191E+03 0.15701800E-06
 0.69075377E+03 0.14411540E-06
 0.69512563E+03 0.13201810E-06
 0.69949749E+03 0.12069800E-06
 0.70386935E+03 0.11012720E-06
 0.70824121E+03 0.10027720E-06
 0.71261307E+03 0.91118400E-07
 0.71698492E+03 0.82621000E-07
 0.72135678E+03 0.74755000E-07
 0.72572864E+03 0.67489800E-07
 0.73010050E+03 0.60794300E-07
 0.73447236E+03 0.54637800E-07
 0.73884422E+03 0.48989600E-07
 0.74321608E+03 0.43819020E-07
 0.74758794E+03 0.39095580E-07
 0.75195980E+03 0.34789820E-07
 0.75633166E+03 0.30872900E-07
 0.76070352E+03 0.27316860E-07
 0.76507538E+03 0.24094980E-07
 0.76944724E+03 0.21181340E-07
 0.77381910E+03 0.18550280E-07
 0.77819095E+03 0.16179990E-07
 0.78256281E+03 0.14047950E-07
 0.78693467E+03 0.12130760E-07
 0.79130653E+03 0.10412310E-07
 0.79567839E+03 0.88760300E-08
 0.80005025E+03 0.75053200E-08
 0.80442211E+03 0.62866200E-08
 0.80879397E+03 0.52090500E-08
 0.81316583E+03 0.42623200E-08
 0.81753769E+03 0.34373830E-08
 0.82190955E+03 0.27259410E-08
 0.82628141E+03 0.21208370E-08
 0.83065327E+03 0.16134740E-08
 0.83502513E+03 0.11946020E-08
 0.83939698E+03 0.85685900E-09
 0.84376884E+03 0.59341160E-09
 0.84814070E+03 0.39322220E-09
 0.85251256E+03 0.24648520E-09
 0.85688442E+03 0.14354910E-09
 0.86125628E+03 0.79758400E-10
 0.86562814E+03 0.41487062E-10
 0.87000000E+03 0.20067452E-10


==> anc/uDF_einasto_mean.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.92386800E-07
 0.87437186E+01 0.18468900E-06
 0.13115578E+02 0.27682500E-06
 0.17487437E+02 0.36871100E-06
 0.21859296E+02 0.46026800E-06
 0.26231156E+02 0.55141300E-06
 0.30603015E+02 0.64206400E-06
 0.34974874E+02 0.73213700E-06
 0.39346734E+02 0.82155100E-06
 0.43718593E+02 0.91023800E-06
 0.48090452E+02 0.99814900E-06
 0.52462312E+02 0.10852500E-05
 0.56834171E+02 0.11715300E-05
 0.61206030E+02 0.12569300E-05
 0.65577889E+02 0.13414200E-05
 0.69949749E+02 0.14249200E-05
 0.74321608E+02 0.15073600E-05
 0.78693467E+02 0.15886700E-05
 0.83065327E+02 0.16687900E-05
 0.87437186E+02 0.17476600E-05
 0.91809045E+02 0.18252400E-05
 0.96180905E+02 0.19014500E-05
 0.10055276E+03 0.19762700E-05
 0.10492462E+03 0.20496300E-05
 0.10929648E+03 0.21214900E-05
 0.11366834E+03 0.21918100E-05
 0.11804020E+03 0.22605300E-05
 0.12241206E+03 0.23276100E-05
 0.12678392E+03 0.23930200E-05
 0.13115578E+03 0.24567100E-05
 0.13552764E+03 0.25186400E-05
 0.13989950E+03 0.25787700E-05
 0.14427136E+03 0.26370700E-05
 0.14864322E+03 0.26935100E-05
 0.15301508E+03 0.27480400E-05
 0.15738693E+03 0.28006400E-05
 0.16175879E+03 0.28512800E-05
 0.16613065E+03 0.28999200E-05
 0.17050251E+03 0.29465300E-05
 0.17487437E+03 0.29911000E-05
 0.17924623E+03 0.30335900E-05
 0.18361809E+03 0.30739800E-05
 0.18798995E+03 0.31122500E-05
 0.19236181E+03 0.31483800E-05
 0.19673367E+03 0.31823600E-05
 0.20110553E+03 0.32141500E-05
 0.20547739E+03 0.32437500E-05
 0.20984925E+03 0.32711500E-05
 0.21422111E+03 0.32963400E-05
 0.21859296E+03 0.33193000E-05
 0.22296482E+03 0.33400300E-05
 0.22733668E+03 0.33585300E-05
 0.23170854E+03 0.33747900E-05
 0.23608040E+03 0.33888200E-05
 0.24045226E+03 0.34006100E-05
 0.24482412E+03 0.34101700E-05
 0.24919598E+03 0.34175100E-05
 0.25356784E+03 0.34226500E-05
 0.25793970E+03 0.34255800E-05
 0.26231156E+03 0.34263300E-05
 0.26668342E+03 0.34249100E-05
 0.27105528E+03 0.34213400E-05
 0.27542714E+03 0.34156500E-05
 0.27979899E+03 0.34078500E-05
 0.28417085E+03 0.33979800E-05
 0.28854271E+03 0.33860600E-05
 0.29291457E+03 0.33721100E-05
 0.29728643E+03 0.33561800E-05
 0.30165829E+03 0.33383000E-05
 0.30603015E+03 0.33185000E-05
 0.31040201E+03 0.32968300E-05
 0.31477387E+03 0.32733300E-05
 0.31914573E+03 0.32480300E-05
 0.32351759E+03 0.32209800E-05
 0.32788945E+03 0.31922400E-05
 0.33226131E+03 0.31618500E-05
 0.33663317E+03 0.31298600E-05
 0.34100503E+03 0.30963200E-05
 0.34537688E+03 0.30613000E-05
 0.34974874E+03 0.30248300E-05
 0.35412060E+03 0.29869700E-05
 0.35849246E+03 0.29477800E-05
 0.36286432E+03 0.29073200E-05
 0.36723618E+03 0.28656500E-05
 0.37160804E+03 0.28228100E-05
 0.37597990E+03 0.27788900E-05
 0.38035176E+03 0.27339300E-05
 0.38472362E+03 0.26880000E-05
 0.38909548E+03 0.26411600E-05
 0.39346734E+03 0.25934800E-05
 0.39783920E+03 0.25450200E-05
 0.40221106E+03 0.24958500E-05
 0.40658291E+03 0.24460300E-05
 0.41095477E+03 0.23956200E-05
 0.41532663E+03 0.23447000E-05
 0.41969849E+03 0.22933300E-05
 0.42407035E+03 0.22415700E-05
 0.42844221E+03 0.21894900E-05
 0.43281407E+03 0.21371600E-05
 0.43718593E+03 0.20846300E-05
 0.44155779E+03 0.20319800E-05
 0.44592965E+03 0.19792800E-05
 0.45030151E+03 0.19265700E-05
 0.45467337E+03 0.18739400E-05
 0.45904523E+03 0.18214400E-05
 0.46341709E+03 0.17691200E-05
 0.46778894E+03 0.17170400E-05
 0.47216080E+03 0.16652200E-05
 0.47653266E+03 0.16137100E-05
 0.48090452E+03 0.15625300E-05
 0.48527638E+03 0.15117400E-05
 0.48964824E+03 0.14613600E-05
 0.49402010E+03 0.14114600E-05
 0.49839196E+03 0.13620700E-05
 0.50276382E+03 0.13132600E-05
 0.50713568E+03 0.12650800E-05
 0.51150754E+03 0.12175700E-05
 0.51587940E+03 0.11707700E-05
 0.52025126E+03 0.11247300E-05
 0.52462312E+03 0.10795000E-05
 0.52899497E+03 0.10351000E-05
 0.53336683E+03 0.99157800E-06
 0.53773869E+03 0.94896300E-06
 0.54211055E+03 0.90728500E-06
 0.54648241E+03 0.86657100E-06
 0.55085427E+03 0.82684800E-06
 0.55522613E+03 0.78813600E-06
 0.55959799E+03 0.75045400E-06
 0.56396985E+03 0.71381900E-06
 0.56834171E+03 0.67824400E-06
 0.57271357E+03 0.64374000E-06
 0.57708543E+03 0.61031500E-06
 0.58145729E+03 0.57797500E-06
 0.58582915E+03 0.54672200E-06
 0.59020101E+03 0.51655600E-06
 0.59457286E+03 0.48747600E-06
 0.59894472E+03 0.45947600E-06
 0.60331658E+03 0.43255200E-06
 0.60768844E+03 0.40669200E-06
 0.61206030E+03 0.38188800E-06
 0.61643216E+03 0.35812500E-06
 0.62080402E+03 0.33539000E-06
 0.62517588E+03 0.31366600E-06
 0.62954774E+03 0.29293500E-06
 0.63391960E+03 0.27317900E-06
 0.63829146E+03 0.25437700E-06
 0.64266332E+03 0.23650800E-06
 0.64703518E+03 0.21954800E-06
 0.65140704E+03 0.20347400E-06
 0.65577889E+03 0.18826200E-06
 0.66015075E+03 0.17388600E-06
 0.66452261E+03 0.16032200E-06
 0.66889447E+03 0.14754300E-06
 0.67326633E+03 0.13552200E-06
 0.67763819E+03 0.12423300E-06
 0.68201005E+03 0.11364900E-06
 0.68638191E+03 0.10374300E-06
 0.69075377E+03 0.94487400E-07
 0.69512563E+03 0.85856300E-07
 0.69949749E+03 0.77822400E-07
 0.70386935E+03 0.70359400E-07
 0.70824121E+03 0.63441000E-07
 0.71261307E+03 0.57041200E-07
 0.71698492E+03 0.51134600E-07
 0.72135678E+03 0.45696200E-07
 0.72572864E+03 0.40701200E-07
 0.73010050E+03 0.36125700E-07
 0.73447236E+03 0.31946000E-07
 0.73884422E+03 0.28139200E-07
 0.74321608E+03 0.24682700E-07
 0.74758794E+03 0.21554700E-07
 0.75195980E+03 0.18733900E-07
 0.75633166E+03 0.16199500E-07
 0.76070352E+03 0.13931600E-07
 0.76507538E+03 0.11910300E-07
 0.76944724E+03 0.10116900E-07
 0.77381910E+03 0.85334600E-08
 0.77819095E+03 0.71420100E-08
 0.78256281E+03 0.59259300E-08
 0.78693467E+03 0.48710600E-08
 0.79130653E+03 0.39611500E-08
 0.79567839E+03 0.31818100E-08
 0.80005025E+03 0.25210200E-08
 0.80442211E+03 0.19671000E-08
 0.80879397E+03 0.15080900E-08
 0.81316583E+03 0.11336000E-08
 0.81753769E+03 0.83384300E-09
 0.82190955E+03 0.59626100E-09
 0.82628141E+03 0.41329500E-09
 0.83065327E+03 0.27670600E-09
 0.83502513E+03 0.17674600E-09
 0.83939698E+03 0.10621500E-09
 0.84376884E+03 0.60037600E-10
 0.84814070E+03 0.31250200E-10
 0.85251256E+03 0.14737200E-10
 0.85688442E+03 0.56971000E-11
 0.86125628E+03 0.19840000E-11
 0.86562814E+03 0.59226200E-12
 0.87000000E+03 0.14641200E-12


==> anc/uDF_nfw_1sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.87475260E-07
 0.87437186E+01 0.17486490E-06
 0.13115578E+02 0.26208250E-06
 0.17487437E+02 0.34904560E-06
 0.21859296E+02 0.43566930E-06
 0.26231156E+02 0.52187480E-06
 0.30603015E+02 0.60757650E-06
 0.34974874E+02 0.69269280E-06
 0.39346734E+02 0.77713590E-06
 0.43718593E+02 0.86082800E-06
 0.48090452E+02 0.94369700E-06
 0.52462312E+02 0.10257152E-05
 0.56834171E+02 0.11068320E-05
 0.61206030E+02 0.11870350E-05
 0.65577889E+02 0.12662760E-05
 0.69949749E+02 0.13445110E-05
 0.74321608E+02 0.14216800E-05
 0.78693467E+02 0.14977040E-05
 0.83065327E+02 0.15725230E-05
 0.87437186E+02 0.16460780E-05
 0.91809045E+02 0.17183240E-05
 0.96180905E+02 0.17892030E-05
 0.10055276E+03 0.18586820E-05
 0.10492462E+03 0.19267040E-05
 0.10929648E+03 0.19932430E-05
 0.11366834E+03 0.20582510E-05
 0.11804020E+03 0.21216840E-05
 0.12241206E+03 0.21835230E-05
 0.12678392E+03 0.22437330E-05
 0.13115578E+03 0.23022680E-05
 0.13552764E+03 0.23591190E-05
 0.13989950E+03 0.24142410E-05
 0.14427136E+03 0.24676160E-05
 0.14864322E+03 0.25192180E-05
 0.15301508E+03 0.25690400E-05
 0.15738693E+03 0.26170440E-05
 0.16175879E+03 0.26632140E-05
 0.16613065E+03 0.27075320E-05
 0.17050251E+03 0.27499900E-05
 0.17487437E+03 0.27905710E-05
 0.17924623E+03 0.28292580E-05
 0.18361809E+03 0.28660420E-05
 0.18798995E+03 0.29009160E-05
 0.19236181E+03 0.29338600E-05
 0.19673367E+03 0.29648780E-05
 0.20110553E+03 0.29939690E-05
 0.20547739E+03 0.30211050E-05
 0.20984925E+03 0.30463070E-05
 0.21422111E+03 0.30695650E-05
 0.21859296E+03 0.30908790E-05
 0.22296482E+03 0.31102390E-05
 0.22733668E+03 0.31276550E-05
 0.23170854E+03 0.31431360E-05
 0.23608040E+03 0.31566700E-05
 0.24045226E+03 0.31682760E-05
 0.24482412E+03 0.31779610E-05
 0.24919598E+03 0.31857340E-05
 0.25356784E+03 0.31915920E-05
 0.25793970E+03 0.31955610E-05
 0.26231156E+03 0.31976500E-05
 0.26668342E+03 0.31978650E-05
 0.27105528E+03 0.31962290E-05
 0.27542714E+03 0.31927440E-05
 0.27979899E+03 0.31874080E-05
 0.28417085E+03 0.31802560E-05
 0.28854271E+03 0.31713030E-05
 0.29291457E+03 0.31605540E-05
 0.29728643E+03 0.31480540E-05
 0.30165829E+03 0.31338120E-05
 0.30603015E+03 0.31178710E-05
 0.31040201E+03 0.31002530E-05
 0.31477387E+03 0.30809950E-05
 0.31914573E+03 0.30601300E-05
 0.32351759E+03 0.30376810E-05
 0.32788945E+03 0.30136770E-05
 0.33226131E+03 0.29881610E-05
 0.33663317E+03 0.29611550E-05
 0.34100503E+03 0.29326880E-05
 0.34537688E+03 0.29028120E-05
 0.34974874E+03 0.28715370E-05
 0.35412060E+03 0.28389130E-05
 0.35849246E+03 0.28049800E-05
 0.36286432E+03 0.27697680E-05
 0.36723618E+03 0.27333250E-05
 0.37160804E+03 0.26956820E-05
 0.37597990E+03 0.26568880E-05
 0.38035176E+03 0.26169930E-05
 0.38472362E+03 0.25760260E-05
 0.38909548E+03 0.25340480E-05
 0.39346734E+03 0.24911000E-05
 0.39783920E+03 0.24472300E-05
 0.40221106E+03 0.24024930E-05
 0.40658291E+03 0.23569380E-05
 0.41095477E+03 0.23106190E-05
 0.41532663E+03 0.22635890E-05
 0.41969849E+03 0.22159030E-05
 0.42407035E+03 0.21676160E-05
 0.42844221E+03 0.21187950E-05
 0.43281407E+03 0.20695000E-05
 0.43718593E+03 0.20197900E-05
 0.44155779E+03 0.19697370E-05
 0.44592965E+03 0.19193920E-05
 0.45030151E+03 0.18688210E-05
 0.45467337E+03 0.18180840E-05
 0.45904523E+03 0.17672440E-05
 0.46341709E+03 0.17163390E-05
 0.46778894E+03 0.16654250E-05
 0.47216080E+03 0.16145430E-05
 0.47653266E+03 0.15637600E-05
 0.48090452E+03 0.15131110E-05
 0.48527638E+03 0.14626750E-05
 0.48964824E+03 0.14125020E-05
 0.49402010E+03 0.13626800E-05
 0.49839196E+03 0.13132680E-05
 0.50276382E+03 0.12643470E-05
 0.50713568E+03 0.12159820E-05
 0.51150754E+03 0.11682320E-05
 0.51587940E+03 0.11211490E-05
 0.52025126E+03 0.10748110E-05
 0.52462312E+03 0.10292670E-05
 0.52899497E+03 0.98456300E-06
 0.53336683E+03 0.94074600E-06
 0.53773869E+03 0.89785900E-06
 0.54211055E+03 0.85595200E-06
 0.54648241E+03 0.81505400E-06
 0.55085427E+03 0.77519800E-06
 0.55522613E+03 0.73641550E-06
 0.55959799E+03 0.69872800E-06
 0.56396985E+03 0.66215750E-06
 0.56834171E+03 0.62672150E-06
 0.57271357E+03 0.59243310E-06
 0.57708543E+03 0.55930250E-06
 0.58145729E+03 0.52733620E-06
 0.58582915E+03 0.49653550E-06
 0.59020101E+03 0.46690190E-06
 0.59457286E+03 0.43843160E-06
 0.59894472E+03 0.41111780E-06
 0.60331658E+03 0.38495220E-06
 0.60768844E+03 0.35992240E-06
 0.61206030E+03 0.33601380E-06
 0.61643216E+03 0.31321110E-06
 0.62080402E+03 0.29149480E-06
 0.62517588E+03 0.27084440E-06
 0.62954774E+03 0.25123880E-06
 0.63391960E+03 0.23265290E-06
 0.63829146E+03 0.21506190E-06
 0.64266332E+03 0.19843920E-06
 0.64703518E+03 0.18275750E-06
 0.65140704E+03 0.16798690E-06
 0.65577889E+03 0.15410060E-06
 0.66015075E+03 0.14106640E-06
 0.66452261E+03 0.12885430E-06
 0.66889447E+03 0.11743280E-06
 0.67326633E+03 0.10677260E-06
 0.67763819E+03 0.96841000E-07
 0.68201005E+03 0.87607500E-07
 0.68638191E+03 0.79039900E-07
 0.69075377E+03 0.71107800E-07
 0.69512563E+03 0.63780600E-07
 0.69949749E+03 0.57027600E-07
 0.70386935E+03 0.50819100E-07
 0.70824121E+03 0.45125500E-07
 0.71261307E+03 0.39917900E-07
 0.71698492E+03 0.35168100E-07
 0.72135678E+03 0.30848700E-07
 0.72572864E+03 0.26932400E-07
 0.73010050E+03 0.23393400E-07
 0.73447236E+03 0.20206200E-07
 0.73884422E+03 0.17346300E-07
 0.74321608E+03 0.14790090E-07
 0.74758794E+03 0.12514550E-07
 0.75195980E+03 0.10497510E-07
 0.75633166E+03 0.87182200E-08
 0.76070352E+03 0.71558400E-08
 0.76507538E+03 0.57906900E-08
 0.76944724E+03 0.46031400E-08
 0.77381910E+03 0.35748700E-08
 0.77819095E+03 0.26893700E-08
 0.78256281E+03 0.19335100E-08
 0.78693467E+03 0.12960400E-08
 0.79130653E+03 0.76649000E-09
 0.79567839E+03 0.34076000E-09
 0.80005025E+03 0.15560000E-10
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00


==> anc/uDF_nfw_1splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.10367454E-06
 0.87437186E+01 0.20724510E-06
 0.13115578E+02 0.31060750E-06
 0.17487437E+02 0.41366240E-06
 0.21859296E+02 0.51630670E-06
 0.26231156E+02 0.61844120E-06
 0.30603015E+02 0.71995950E-06
 0.34974874E+02 0.82076320E-06
 0.39346734E+02 0.92075810E-06
 0.43718593E+02 0.10198720E-05
 0.48090452E+02 0.11180430E-05
 0.52462312E+02 0.12152448E-05
 0.56834171E+02 0.13114080E-05
 0.61206030E+02 0.14064850E-05
 0.65577889E+02 0.15003840E-05
 0.69949749E+02 0.15930290E-05
 0.74321608E+02 0.16843400E-05
 0.78693467E+02 0.17742360E-05
 0.83065327E+02 0.18626570E-05
 0.87437186E+02 0.19495420E-05
 0.91809045E+02 0.20348360E-05
 0.96180905E+02 0.21184770E-05
 0.10055276E+03 0.22004180E-05
 0.10492462E+03 0.22805960E-05
 0.10929648E+03 0.23589770E-05
 0.11366834E+03 0.24355090E-05
 0.11804020E+03 0.25101360E-05
 0.12241206E+03 0.25828370E-05
 0.12678392E+03 0.26535670E-05
 0.13115578E+03 0.27222720E-05
 0.13552764E+03 0.27889410E-05
 0.13989950E+03 0.28535190E-05
 0.14427136E+03 0.29159840E-05
 0.14864322E+03 0.29763020E-05
 0.15301508E+03 0.30344600E-05
 0.15738693E+03 0.30904160E-05
 0.16175879E+03 0.31441460E-05
 0.16613065E+03 0.31956280E-05
 0.17050251E+03 0.32448500E-05
 0.17487437E+03 0.32917890E-05
 0.17924623E+03 0.33364220E-05
 0.18361809E+03 0.33787380E-05
 0.18798995E+03 0.34187240E-05
 0.19236181E+03 0.34563600E-05
 0.19673367E+03 0.34916420E-05
 0.20110553E+03 0.35245710E-05
 0.20547739E+03 0.35551150E-05
 0.20984925E+03 0.35832930E-05
 0.21422111E+03 0.36090950E-05
 0.21859296E+03 0.36325210E-05
 0.22296482E+03 0.36535610E-05
 0.22733668E+03 0.36722250E-05
 0.23170854E+03 0.36885240E-05
 0.23608040E+03 0.37024500E-05
 0.24045226E+03 0.37140240E-05
 0.24482412E+03 0.37232590E-05
 0.24919598E+03 0.37301660E-05
 0.25356784E+03 0.37347480E-05
 0.25793970E+03 0.37370390E-05
 0.26231156E+03 0.37370500E-05
 0.26668342E+03 0.37347950E-05
 0.27105528E+03 0.37303110E-05
 0.27542714E+03 0.37236160E-05
 0.27979899E+03 0.37147120E-05
 0.28417085E+03 0.37036440E-05
 0.28854271E+03 0.36904370E-05
 0.29291457E+03 0.36751060E-05
 0.29728643E+03 0.36577060E-05
 0.30165829E+03 0.36382680E-05
 0.30603015E+03 0.36168490E-05
 0.31040201E+03 0.35934870E-05
 0.31477387E+03 0.35682450E-05
 0.31914573E+03 0.35411700E-05
 0.32351759E+03 0.35122990E-05
 0.32788945E+03 0.34816830E-05
 0.33226131E+03 0.34493790E-05
 0.33663317E+03 0.34154250E-05
 0.34100503E+03 0.33798720E-05
 0.34537688E+03 0.33427880E-05
 0.34974874E+03 0.33042030E-05
 0.35412060E+03 0.32641870E-05
 0.35849246E+03 0.32228000E-05
 0.36286432E+03 0.31800920E-05
 0.36723618E+03 0.31361350E-05
 0.37160804E+03 0.30909780E-05
 0.37597990E+03 0.30446920E-05
 0.38035176E+03 0.29973470E-05
 0.38472362E+03 0.29489940E-05
 0.38909548E+03 0.28997120E-05
 0.39346734E+03 0.28495600E-05
 0.39783920E+03 0.27986100E-05
 0.40221106E+03 0.27469270E-05
 0.40658291E+03 0.26945820E-05
 0.41095477E+03 0.26416410E-05
 0.41532663E+03 0.25881710E-05
 0.41969849E+03 0.25342370E-05
 0.42407035E+03 0.24799040E-05
 0.42844221E+03 0.24252450E-05
 0.43281407E+03 0.23703200E-05
 0.43718593E+03 0.23151900E-05
 0.44155779E+03 0.22599230E-05
 0.44592965E+03 0.22045680E-05
 0.45030151E+03 0.21491990E-05
 0.45467337E+03 0.20938760E-05
 0.45904523E+03 0.20386760E-05
 0.46341709E+03 0.19836410E-05
 0.46778894E+03 0.19288350E-05
 0.47216080E+03 0.18742970E-05
 0.47653266E+03 0.18200800E-05
 0.48090452E+03 0.17661890E-05
 0.48527638E+03 0.17126650E-05
 0.48964824E+03 0.16595180E-05
 0.49402010E+03 0.16068000E-05
 0.49839196E+03 0.15545320E-05
 0.50276382E+03 0.15027730E-05
 0.50713568E+03 0.14515580E-05
 0.51150754E+03 0.14009280E-05
 0.51587940E+03 0.13509110E-05
 0.52025126E+03 0.13015690E-05
 0.52462312E+03 0.12529330E-05
 0.52899497E+03 0.12050370E-05
 0.53336683E+03 0.11579140E-05
 0.53773869E+03 0.11116010E-05
 0.54211055E+03 0.10661360E-05
 0.54648241E+03 0.10215480E-05
 0.55085427E+03 0.97786400E-06
 0.55522613E+03 0.93511450E-06
 0.55959799E+03 0.89332400E-06
 0.56396985E+03 0.85251650E-06
 0.56834171E+03 0.81271450E-06
 0.57271357E+03 0.77393690E-06
 0.57708543E+03 0.73620150E-06
 0.58145729E+03 0.69952380E-06
 0.58582915E+03 0.66391450E-06
 0.59020101E+03 0.62938610E-06
 0.59457286E+03 0.59594640E-06
 0.59894472E+03 0.56360020E-06
 0.60331658E+03 0.53235180E-06
 0.60768844E+03 0.50220160E-06
 0.61206030E+03 0.47314820E-06
 0.61643216E+03 0.44518890E-06
 0.62080402E+03 0.41831720E-06
 0.62517588E+03 0.39252560E-06
 0.62954774E+03 0.36780520E-06
 0.63391960E+03 0.34414310E-06
 0.63829146E+03 0.32152610E-06
 0.64266332E+03 0.29993880E-06
 0.64703518E+03 0.27936450E-06
 0.65140704E+03 0.25978310E-06
 0.65577889E+03 0.24117740E-06
 0.66015075E+03 0.22352360E-06
 0.66452261E+03 0.20679970E-06
 0.66889447E+03 0.19098120E-06
 0.67326633E+03 0.17604540E-06
 0.67763819E+03 0.16196500E-06
 0.68201005E+03 0.14871450E-06
 0.68638191E+03 0.13626610E-06
 0.69075377E+03 0.12459260E-06
 0.69512563E+03 0.11366620E-06
 0.69949749E+03 0.10345840E-06
 0.70386935E+03 0.93940700E-07
 0.70824121E+03 0.85084500E-07
 0.71261307E+03 0.76860900E-07
 0.71698492E+03 0.69241500E-07
 0.72135678E+03 0.62197700E-07
 0.72572864E+03 0.55701200E-07
 0.73010050E+03 0.49724200E-07
 0.73447236E+03 0.44239000E-07
 0.73884422E+03 0.39218500E-07
 0.74321608E+03 0.34636110E-07
 0.74758794E+03 0.30465650E-07
 0.75195980E+03 0.26681690E-07
 0.75633166E+03 0.23259380E-07
 0.76070352E+03 0.20174560E-07
 0.76507538E+03 0.17403910E-07
 0.76944724E+03 0.14925000E-07
 0.77381910E+03 0.12715690E-07
 0.77819095E+03 0.10754350E-07
 0.78256281E+03 0.90194900E-08
 0.78693467E+03 0.74905000E-08
 0.79130653E+03 0.61481700E-08
 0.79567839E+03 0.49744400E-08
 0.80005025E+03 0.39540800E-08
 0.80442211E+03 0.30754700E-08
 0.80879397E+03 0.23307150E-08
 0.81316583E+03 0.17139250E-08
 0.81753769E+03 0.12175010E-08
 0.82190955E+03 0.83217900E-09
 0.82628141E+03 0.54453800E-09
 0.83065327E+03 0.34151540E-09
 0.83502513E+03 0.20386860E-09
 0.83939698E+03 0.11599870E-09
 0.84376884E+03 0.63724540E-10
 0.84814070E+03 0.33495080E-10
 0.85251256E+03 0.16058482E-10
 0.85688442E+03 0.64812464E-11
 0.86125628E+03 0.23506931E-11
 0.86562814E+03 0.63336037E-12


==> anc/uDF_nfw_2sminus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.79375620E-07
 0.87437186E+01 0.15867480E-06
 0.13115578E+02 0.23782000E-06
 0.17487437E+02 0.31673720E-06
 0.21859296E+02 0.39535060E-06
 0.26231156E+02 0.47359160E-06
 0.30603015E+02 0.55138500E-06
 0.34974874E+02 0.62865760E-06
 0.39346734E+02 0.70532480E-06
 0.43718593E+02 0.78130600E-06
 0.48090452E+02 0.85652400E-06
 0.52462312E+02 0.93095040E-06
 0.56834171E+02 0.10045440E-05
 0.61206030E+02 0.10773100E-05
 0.65577889E+02 0.11492220E-05
 0.69949749E+02 0.12202520E-05
 0.74321608E+02 0.12903500E-05
 0.78693467E+02 0.13594380E-05
 0.83065327E+02 0.14274560E-05
 0.87437186E+02 0.14943460E-05
 0.91809045E+02 0.15600680E-05
 0.96180905E+02 0.16245660E-05
 0.10055276E+03 0.16878140E-05
 0.10492462E+03 0.17497580E-05
 0.10929648E+03 0.18103760E-05
 0.11366834E+03 0.18696220E-05
 0.11804020E+03 0.19274580E-05
 0.12241206E+03 0.19838660E-05
 0.12678392E+03 0.20388160E-05
 0.13115578E+03 0.20922660E-05
 0.13552764E+03 0.21442080E-05
 0.13989950E+03 0.21946020E-05
 0.14427136E+03 0.22434320E-05
 0.14864322E+03 0.22906760E-05
 0.15301508E+03 0.23363300E-05
 0.15738693E+03 0.23803580E-05
 0.16175879E+03 0.24227480E-05
 0.16613065E+03 0.24634840E-05
 0.17050251E+03 0.25025600E-05
 0.17487437E+03 0.25399620E-05
 0.17924623E+03 0.25756760E-05
 0.18361809E+03 0.26096940E-05
 0.18798995E+03 0.26420120E-05
 0.19236181E+03 0.26726100E-05
 0.19673367E+03 0.27014960E-05
 0.20110553E+03 0.27286680E-05
 0.20547739E+03 0.27541000E-05
 0.20984925E+03 0.27778140E-05
 0.21422111E+03 0.27998000E-05
 0.21859296E+03 0.28200580E-05
 0.22296482E+03 0.28385780E-05
 0.22733668E+03 0.28553700E-05
 0.23170854E+03 0.28704420E-05
 0.23608040E+03 0.28837800E-05
 0.24045226E+03 0.28954020E-05
 0.24482412E+03 0.29053120E-05
 0.24919598E+03 0.29135180E-05
 0.25356784E+03 0.29200140E-05
 0.25793970E+03 0.29248220E-05
 0.26231156E+03 0.29279500E-05
 0.26668342E+03 0.29294000E-05
 0.27105528E+03 0.29291880E-05
 0.27542714E+03 0.29273080E-05
 0.27979899E+03 0.29237560E-05
 0.28417085E+03 0.29185620E-05
 0.28854271E+03 0.29117360E-05
 0.29291457E+03 0.29032780E-05
 0.29728643E+03 0.28932280E-05
 0.30165829E+03 0.28815840E-05
 0.30603015E+03 0.28683820E-05
 0.31040201E+03 0.28536360E-05
 0.31477387E+03 0.28373700E-05
 0.31914573E+03 0.28196100E-05
 0.32351759E+03 0.28003720E-05
 0.32788945E+03 0.27796740E-05
 0.33226131E+03 0.27575520E-05
 0.33663317E+03 0.27340200E-05
 0.34100503E+03 0.27090960E-05
 0.34537688E+03 0.26828240E-05
 0.34974874E+03 0.26552040E-05
 0.35412060E+03 0.26262760E-05
 0.35849246E+03 0.25960700E-05
 0.36286432E+03 0.25646060E-05
 0.36723618E+03 0.25319200E-05
 0.37160804E+03 0.24980340E-05
 0.37597990E+03 0.24629860E-05
 0.38035176E+03 0.24268160E-05
 0.38472362E+03 0.23895420E-05
 0.38909548E+03 0.23512160E-05
 0.39346734E+03 0.23118700E-05
 0.39783920E+03 0.22715400E-05
 0.40221106E+03 0.22302760E-05
 0.40658291E+03 0.21881160E-05
 0.41095477E+03 0.21451080E-05
 0.41532663E+03 0.21012980E-05
 0.41969849E+03 0.20567360E-05
 0.42407035E+03 0.20114720E-05
 0.42844221E+03 0.19655700E-05
 0.43281407E+03 0.19190900E-05
 0.43718593E+03 0.18720900E-05
 0.44155779E+03 0.18246440E-05
 0.44592965E+03 0.17768040E-05
 0.45030151E+03 0.17286320E-05
 0.45467337E+03 0.16801880E-05
 0.45904523E+03 0.16315280E-05
 0.46341709E+03 0.15826880E-05
 0.46778894E+03 0.15337200E-05
 0.47216080E+03 0.14846660E-05
 0.47653266E+03 0.14356000E-05
 0.48090452E+03 0.13865720E-05
 0.48527638E+03 0.13376800E-05
 0.48964824E+03 0.12889940E-05
 0.49402010E+03 0.12406200E-05
 0.49839196E+03 0.11926360E-05
 0.50276382E+03 0.11451340E-05
 0.50713568E+03 0.10981940E-05
 0.51150754E+03 0.10518840E-05
 0.51587940E+03 0.10062680E-05
 0.52025126E+03 0.96143200E-06
 0.52462312E+03 0.91743400E-06
 0.52899497E+03 0.87432600E-06
 0.53336683E+03 0.83216200E-06
 0.53773869E+03 0.79098800E-06
 0.54211055E+03 0.75086000E-06
 0.54648241E+03 0.71180700E-06
 0.55085427E+03 0.67386500E-06
 0.55522613E+03 0.63706600E-06
 0.55959799E+03 0.60143000E-06
 0.56396985E+03 0.56697800E-06
 0.56834171E+03 0.53372500E-06
 0.57271357E+03 0.50168120E-06
 0.57708543E+03 0.47085300E-06
 0.58145729E+03 0.44124240E-06
 0.58582915E+03 0.41284600E-06
 0.59020101E+03 0.38565980E-06
 0.59457286E+03 0.35967420E-06
 0.59894472E+03 0.33487660E-06
 0.60331658E+03 0.31125240E-06
 0.60768844E+03 0.28878280E-06
 0.61206030E+03 0.26744660E-06
 0.61643216E+03 0.24722220E-06
 0.62080402E+03 0.22808360E-06
 0.62517588E+03 0.21000380E-06
 0.62954774E+03 0.19295560E-06
 0.63391960E+03 0.17690780E-06
 0.63829146E+03 0.16182980E-06
 0.64266332E+03 0.14768940E-06
 0.64703518E+03 0.13445400E-06
 0.65140704E+03 0.12208880E-06
 0.65577889E+03 0.11056220E-06
 0.66015075E+03 0.99837800E-07
 0.66452261E+03 0.89881600E-07
 0.66889447E+03 0.80658600E-07
 0.67326633E+03 0.72136200E-07
 0.67763819E+03 0.64279000E-07
 0.68201005E+03 0.57054000E-07
 0.68638191E+03 0.50426800E-07
 0.69075377E+03 0.44365400E-07
 0.69512563E+03 0.38837800E-07
 0.69949749E+03 0.33812200E-07
 0.70386935E+03 0.29258300E-07
 0.70824121E+03 0.25146000E-07
 0.71261307E+03 0.21446400E-07
 0.71698492E+03 0.18131400E-07
 0.72135678E+03 0.15174200E-07
 0.72572864E+03 0.12548000E-07
 0.73010050E+03 0.10228000E-07
 0.73447236E+03 0.81898000E-08
 0.73884422E+03 0.64102000E-08
 0.74321608E+03 0.48670800E-08
 0.74758794E+03 0.35390000E-08
 0.75195980E+03 0.24054200E-08
 0.75633166E+03 0.14476400E-08
 0.76070352E+03 0.64648000E-09
 0.76507538E+03 0.00000000E+00
 0.76944724E+03 0.00000000E+00
 0.77381910E+03 0.00000000E+00
 0.77819095E+03 0.00000000E+00
 0.78256281E+03 0.00000000E+00
 0.78693467E+03 0.00000000E+00
 0.79130653E+03 0.00000000E+00
 0.79567839E+03 0.00000000E+00
 0.80005025E+03 0.00000000E+00
 0.80442211E+03 0.00000000E+00
 0.80879397E+03 0.00000000E+00
 0.81316583E+03 0.00000000E+00
 0.81753769E+03 0.00000000E+00
 0.82190955E+03 0.00000000E+00
 0.82628141E+03 0.00000000E+00
 0.83065327E+03 0.00000000E+00
 0.83502513E+03 0.00000000E+00
 0.83939698E+03 0.00000000E+00
 0.84376884E+03 0.00000000E+00
 0.84814070E+03 0.00000000E+00
 0.85251256E+03 0.00000000E+00
 0.85688442E+03 0.00000000E+00
 0.86125628E+03 0.00000000E+00
 0.86562814E+03 0.00000000E+00


==> anc/uDF_nfw_2splus.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.11177418E-06
 0.87437186E+01 0.22343520E-06
 0.13115578E+02 0.33487000E-06
 0.17487437E+02 0.44597080E-06
 0.21859296E+02 0.55662540E-06
 0.26231156E+02 0.66672440E-06
 0.30603015E+02 0.77615100E-06
 0.34974874E+02 0.88479840E-06
 0.39346734E+02 0.99256920E-06
 0.43718593E+02 0.10993940E-05
 0.48090452E+02 0.12052160E-05
 0.52462312E+02 0.13100096E-05
 0.56834171E+02 0.14136960E-05
 0.61206030E+02 0.15162100E-05
 0.65577889E+02 0.16174380E-05
 0.69949749E+02 0.17172880E-05
 0.74321608E+02 0.18156700E-05
 0.78693467E+02 0.19125020E-05
 0.83065327E+02 0.20077240E-05
 0.87437186E+02 0.21012740E-05
 0.91809045E+02 0.21930920E-05
 0.96180905E+02 0.22831140E-05
 0.10055276E+03 0.23712860E-05
 0.10492462E+03 0.24575420E-05
 0.10929648E+03 0.25418440E-05
 0.11366834E+03 0.26241380E-05
 0.11804020E+03 0.27043620E-05
 0.12241206E+03 0.27824940E-05
 0.12678392E+03 0.28584840E-05
 0.13115578E+03 0.29322740E-05
 0.13552764E+03 0.30038520E-05
 0.13989950E+03 0.30731580E-05
 0.14427136E+03 0.31401680E-05
 0.14864322E+03 0.32048440E-05
 0.15301508E+03 0.32671700E-05
 0.15738693E+03 0.33271020E-05
 0.16175879E+03 0.33846120E-05
 0.16613065E+03 0.34396760E-05
 0.17050251E+03 0.34922800E-05
 0.17487437E+03 0.35423980E-05
 0.17924623E+03 0.35900040E-05
 0.18361809E+03 0.36350860E-05
 0.18798995E+03 0.36776280E-05
 0.19236181E+03 0.37176100E-05
 0.19673367E+03 0.37550240E-05
 0.20110553E+03 0.37898720E-05
 0.20547739E+03 0.38221200E-05
 0.20984925E+03 0.38517860E-05
 0.21422111E+03 0.38788600E-05
 0.21859296E+03 0.39033420E-05
 0.22296482E+03 0.39252220E-05
 0.22733668E+03 0.39445100E-05
 0.23170854E+03 0.39612180E-05
 0.23608040E+03 0.39753400E-05
 0.24045226E+03 0.39868980E-05
 0.24482412E+03 0.39959080E-05
 0.24919598E+03 0.40023820E-05
 0.25356784E+03 0.40063260E-05
 0.25793970E+03 0.40077780E-05
 0.26231156E+03 0.40067500E-05
 0.26668342E+03 0.40032600E-05
 0.27105528E+03 0.39973520E-05
 0.27542714E+03 0.39890520E-05
 0.27979899E+03 0.39783640E-05
 0.28417085E+03 0.39653380E-05
 0.28854271E+03 0.39500040E-05
 0.29291457E+03 0.39323820E-05
 0.29728643E+03 0.39125320E-05
 0.30165829E+03 0.38904960E-05
 0.30603015E+03 0.38663380E-05
 0.31040201E+03 0.38401040E-05
 0.31477387E+03 0.38118700E-05
 0.31914573E+03 0.37816900E-05
 0.32351759E+03 0.37496080E-05
 0.32788945E+03 0.37156860E-05
 0.33226131E+03 0.36799880E-05
 0.33663317E+03 0.36425600E-05
 0.34100503E+03 0.36034640E-05
 0.34537688E+03 0.35627760E-05
 0.34974874E+03 0.35205360E-05
 0.35412060E+03 0.34768240E-05
 0.35849246E+03 0.34317100E-05
 0.36286432E+03 0.33852540E-05
 0.36723618E+03 0.33375400E-05
 0.37160804E+03 0.32886260E-05
 0.37597990E+03 0.32385940E-05
 0.38035176E+03 0.31875240E-05
 0.38472362E+03 0.31354780E-05
 0.38909548E+03 0.30825440E-05
 0.39346734E+03 0.30287900E-05
 0.39783920E+03 0.29743000E-05
 0.40221106E+03 0.29191440E-05
 0.40658291E+03 0.28634040E-05
 0.41095477E+03 0.28071520E-05
 0.41532663E+03 0.27504620E-05
 0.41969849E+03 0.26934040E-05
 0.42407035E+03 0.26360480E-05
 0.42844221E+03 0.25784700E-05
 0.43281407E+03 0.25207300E-05
 0.43718593E+03 0.24628900E-05
 0.44155779E+03 0.24050160E-05
 0.44592965E+03 0.23471560E-05
 0.45030151E+03 0.22893880E-05
 0.45467337E+03 0.22317720E-05
 0.45904523E+03 0.21743920E-05
 0.46341709E+03 0.21172920E-05
 0.46778894E+03 0.20605400E-05
 0.47216080E+03 0.20041740E-05
 0.47653266E+03 0.19482400E-05
 0.48090452E+03 0.18927280E-05
 0.48527638E+03 0.18376600E-05
 0.48964824E+03 0.17830260E-05
 0.49402010E+03 0.17288600E-05
 0.49839196E+03 0.16751640E-05
 0.50276382E+03 0.16219860E-05
 0.50713568E+03 0.15693460E-05
 0.51150754E+03 0.15172760E-05
 0.51587940E+03 0.14657920E-05
 0.52025126E+03 0.14149480E-05
 0.52462312E+03 0.13647660E-05
 0.52899497E+03 0.13152740E-05
 0.53336683E+03 0.12664980E-05
 0.53773869E+03 0.12184720E-05
 0.54211055E+03 0.11712280E-05
 0.54648241E+03 0.11247950E-05
 0.55085427E+03 0.10791970E-05
 0.55522613E+03 0.10344640E-05
 0.55959799E+03 0.99062200E-06
 0.56396985E+03 0.94769600E-06
 0.56834171E+03 0.90571100E-06
 0.57271357E+03 0.86468880E-06
 0.57708543E+03 0.82465100E-06
 0.58145729E+03 0.78561760E-06
 0.58582915E+03 0.74760400E-06
 0.59020101E+03 0.71062820E-06
 0.59457286E+03 0.67470380E-06
 0.59894472E+03 0.63984140E-06
 0.60331658E+03 0.60605160E-06
 0.60768844E+03 0.57334120E-06
 0.61206030E+03 0.54171540E-06
 0.61643216E+03 0.51117780E-06
 0.62080402E+03 0.48172840E-06
 0.62517588E+03 0.45336620E-06
 0.62954774E+03 0.42608840E-06
 0.63391960E+03 0.39988820E-06
 0.63829146E+03 0.37475820E-06
 0.64266332E+03 0.35068860E-06
 0.64703518E+03 0.32766800E-06
 0.65140704E+03 0.30568120E-06
 0.65577889E+03 0.28471580E-06
 0.66015075E+03 0.26475220E-06
 0.66452261E+03 0.24577240E-06
 0.66889447E+03 0.22775540E-06
 0.67326633E+03 0.21068180E-06
 0.67763819E+03 0.19452700E-06
 0.68201005E+03 0.17926800E-06
 0.68638191E+03 0.16487920E-06
 0.69075377E+03 0.15133500E-06
 0.69512563E+03 0.13860900E-06
 0.69949749E+03 0.12667380E-06
 0.70386935E+03 0.11550150E-06
 0.70824121E+03 0.10506400E-06
 0.71261307E+03 0.95332400E-07
 0.71698492E+03 0.86278200E-07
 0.72135678E+03 0.77872200E-07
 0.72572864E+03 0.70085600E-07
 0.73010050E+03 0.62889600E-07
 0.73447236E+03 0.56255400E-07
 0.73884422E+03 0.50154600E-07
 0.74321608E+03 0.44559120E-07
 0.74758794E+03 0.39441200E-07
 0.75195980E+03 0.34773780E-07
 0.75633166E+03 0.30529960E-07
 0.76070352E+03 0.26683920E-07
 0.76507538E+03 0.23210520E-07
 0.76944724E+03 0.20085930E-07
 0.77381910E+03 0.17286100E-07
 0.77819095E+03 0.14786840E-07
 0.78256281E+03 0.12562480E-07
 0.78693467E+03 0.10587730E-07
 0.79130653E+03 0.88390100E-08
 0.79567839E+03 0.72912800E-08
 0.80005025E+03 0.59233400E-08
 0.80442211E+03 0.47204300E-08
 0.80879397E+03 0.36719450E-08
 0.81316583E+03 0.27748450E-08
 0.81753769E+03 0.20275180E-08
 0.82190955E+03 0.14261300E-08
 0.82628141E+03 0.96106100E-09
 0.83065327E+03 0.61946040E-09
 0.83502513E+03 0.37941460E-09
 0.83939698E+03 0.22083570E-09
 0.84376884E+03 0.12349314E-09
 0.84814070E+03 0.65642780E-10
 0.85251256E+03 0.31735382E-10
 0.85688442E+03 0.12879976E-10
 0.86125628E+03 0.46909331E-11
 0.86562814E+03 0.12652714E-11


==> anc/uDF_nfw_mean.dat <==


 0.00000000E+00 0.00000000E+00
 0.43718593E+01 0.95574900E-07
 0.87437186E+01 0.19105500E-06
 0.13115578E+02 0.28634500E-06
 0.17487437E+02 0.38135400E-06
 0.21859296E+02 0.47598800E-06
 0.26231156E+02 0.57015800E-06
 0.30603015E+02 0.66376800E-06
 0.34974874E+02 0.75672800E-06
 0.39346734E+02 0.84894700E-06
 0.43718593E+02 0.94035000E-06
 0.48090452E+02 0.10308700E-05
 0.52462312E+02 0.11204800E-05
 0.56834171E+02 0.12091200E-05
 0.61206030E+02 0.12967600E-05
 0.65577889E+02 0.13833300E-05
 0.69949749E+02 0.14687700E-05
 0.74321608E+02 0.15530100E-05
 0.78693467E+02 0.16359700E-05
 0.83065327E+02 0.17175900E-05
 0.87437186E+02 0.17978100E-05
 0.91809045E+02 0.18765800E-05
 0.96180905E+02 0.19538400E-05
 0.10055276E+03 0.20295500E-05
 0.10492462E+03 0.21036500E-05
 0.10929648E+03 0.21761100E-05
 0.11366834E+03 0.22468800E-05
 0.11804020E+03 0.23159100E-05
 0.12241206E+03 0.23831800E-05
 0.12678392E+03 0.24486500E-05
 0.13115578E+03 0.25122700E-05
 0.13552764E+03 0.25740300E-05
 0.13989950E+03 0.26338800E-05
 0.14427136E+03 0.26918000E-05
 0.14864322E+03 0.27477600E-05
 0.15301508E+03 0.28017500E-05
 0.15738693E+03 0.28537300E-05
 0.16175879E+03 0.29036800E-05
 0.16613065E+03 0.29515800E-05
 0.17050251E+03 0.29974200E-05
 0.17487437E+03 0.30411800E-05
 0.17924623E+03 0.30828400E-05
 0.18361809E+03 0.31223900E-05
 0.18798995E+03 0.31598200E-05
 0.19236181E+03 0.31951100E-05
 0.19673367E+03 0.32282600E-05
 0.20110553E+03 0.32592700E-05
 0.20547739E+03 0.32881100E-05
 0.20984925E+03 0.33148000E-05
 0.21422111E+03 0.33393300E-05
 0.21859296E+03 0.33617000E-05
 0.22296482E+03 0.33819000E-05
 0.22733668E+03 0.33999400E-05
 0.23170854E+03 0.34158300E-05
 0.23608040E+03 0.34295600E-05
 0.24045226E+03 0.34411500E-05
 0.24482412E+03 0.34506100E-05
 0.24919598E+03 0.34579500E-05
 0.25356784E+03 0.34631700E-05
 0.25793970E+03 0.34663000E-05
 0.26231156E+03 0.34673500E-05
 0.26668342E+03 0.34663300E-05
 0.27105528E+03 0.34632700E-05
 0.27542714E+03 0.34581800E-05
 0.27979899E+03 0.34510600E-05
 0.28417085E+03 0.34419500E-05
 0.28854271E+03 0.34308700E-05
 0.29291457E+03 0.34178300E-05
 0.29728643E+03 0.34028800E-05
 0.30165829E+03 0.33860400E-05
 0.30603015E+03 0.33673600E-05
 0.31040201E+03 0.33468700E-05
 0.31477387E+03 0.33246200E-05
 0.31914573E+03 0.33006500E-05
 0.32351759E+03 0.32749900E-05
 0.32788945E+03 0.32476800E-05
 0.33226131E+03 0.32187700E-05
 0.33663317E+03 0.31882900E-05
 0.34100503E+03 0.31562800E-05
 0.34537688E+03 0.31228000E-05
 0.34974874E+03 0.30878700E-05
 0.35412060E+03 0.30515500E-05
 0.35849246E+03 0.30138900E-05
 0.36286432E+03 0.29749300E-05
 0.36723618E+03 0.29347300E-05
 0.37160804E+03 0.28933300E-05
 0.37597990E+03 0.28507900E-05
 0.38035176E+03 0.28071700E-05
 0.38472362E+03 0.27625100E-05
 0.38909548E+03 0.27168800E-05
 0.39346734E+03 0.26703300E-05
 0.39783920E+03 0.26229200E-05
 0.40221106E+03 0.25747100E-05
 0.40658291E+03 0.25257600E-05
 0.41095477E+03 0.24761300E-05
 0.41532663E+03 0.24258800E-05
 0.41969849E+03 0.23750700E-05
 0.42407035E+03 0.23237600E-05
 0.42844221E+03 0.22720200E-05
 0.43281407E+03 0.22199100E-05
 0.43718593E+03 0.21674900E-05
 0.44155779E+03 0.21148300E-05
 0.44592965E+03 0.20619800E-05
 0.45030151E+03 0.20090100E-05
 0.45467337E+03 0.19559800E-05
 0.45904523E+03 0.19029600E-05
 0.46341709E+03 0.18499900E-05
 0.46778894E+03 0.17971300E-05
 0.47216080E+03 0.17444200E-05
 0.47653266E+03 0.16919200E-05
 0.48090452E+03 0.16396500E-05
 0.48527638E+03 0.15876700E-05
 0.48964824E+03 0.15360100E-05
 0.49402010E+03 0.14847400E-05
 0.49839196E+03 0.14339000E-05
 0.50276382E+03 0.13835600E-05
 0.50713568E+03 0.13337700E-05
 0.51150754E+03 0.12845800E-05
 0.51587940E+03 0.12360300E-05
 0.52025126E+03 0.11881900E-05
 0.52462312E+03 0.11411000E-05
 0.52899497E+03 0.10948000E-05
 0.53336683E+03 0.10493300E-05
 0.53773869E+03 0.10047300E-05
 0.54211055E+03 0.96104400E-06
 0.54648241E+03 0.91830100E-06
 0.55085427E+03 0.87653100E-06
 0.55522613E+03 0.83576500E-06
 0.55959799E+03 0.79602600E-06
 0.56396985E+03 0.75733700E-06
 0.56834171E+03 0.71971800E-06
 0.57271357E+03 0.68318500E-06
 0.57708543E+03 0.64775200E-06
 0.58145729E+03 0.61343000E-06
 0.58582915E+03 0.58022500E-06
 0.59020101E+03 0.54814400E-06
 0.59457286E+03 0.51718900E-06
 0.59894472E+03 0.48735900E-06
 0.60331658E+03 0.45865200E-06
 0.60768844E+03 0.43106200E-06
 0.61206030E+03 0.40458100E-06
 0.61643216E+03 0.37920000E-06
 0.62080402E+03 0.35490600E-06
 0.62517588E+03 0.33168500E-06
 0.62954774E+03 0.30952200E-06
 0.63391960E+03 0.28839800E-06
 0.63829146E+03 0.26829400E-06
 0.64266332E+03 0.24918900E-06
 0.64703518E+03 0.23106100E-06
 0.65140704E+03 0.21388500E-06
 0.65577889E+03 0.19763900E-06
 0.66015075E+03 0.18229500E-06
 0.66452261E+03 0.16782700E-06
 0.66889447E+03 0.15420700E-06
 0.67326633E+03 0.14140900E-06
 0.67763819E+03 0.12940300E-06
 0.68201005E+03 0.11816100E-06
 0.68638191E+03 0.10765300E-06
 0.69075377E+03 0.97850200E-07
 0.69512563E+03 0.88723400E-07
 0.69949749E+03 0.80243000E-07
 0.70386935E+03 0.72379900E-07
 0.70824121E+03 0.65105000E-07
 0.71261307E+03 0.58389400E-07
 0.71698492E+03 0.52204800E-07
 0.72135678E+03 0.46523200E-07
 0.72572864E+03 0.41316800E-07
 0.73010050E+03 0.36558800E-07
 0.73447236E+03 0.32222600E-07
 0.73884422E+03 0.28282400E-07
 0.74321608E+03 0.24713100E-07
 0.74758794E+03 0.21490100E-07
 0.75195980E+03 0.18589600E-07
 0.75633166E+03 0.15988800E-07
 0.76070352E+03 0.13665200E-07
 0.76507538E+03 0.11597300E-07
 0.76944724E+03 0.97640700E-08
 0.77381910E+03 0.81452800E-08
 0.77819095E+03 0.67218600E-08
 0.78256281E+03 0.54765000E-08
 0.78693467E+03 0.43932700E-08
 0.79130653E+03 0.34573300E-08
 0.79567839E+03 0.26576000E-08
 0.80005025E+03 0.19848200E-08
 0.80442211E+03 0.14305100E-08
 0.80879397E+03 0.98948500E-09
 0.81316583E+03 0.65300500E-09
 0.81753769E+03 0.40748400E-09
 0.82190955E+03 0.23822800E-09
 0.82628141E+03 0.12801500E-09
 0.83065327E+03 0.63570400E-10
 0.83502513E+03 0.28322600E-10
 0.83939698E+03 0.11161700E-10
 0.84376884E+03 0.39559400E-11
 0.84814070E+03 0.13473800E-11
 0.85251256E+03 0.38158200E-12
 0.85688442E+03 0.82516400E-13
 0.86125628E+03 0.10453100E-13
 0.86562814E+03 0.14493700E-14

